BFKL Spectrum of N=4 SYM: non-Zero Conformal Spin

We developed a general non-perturbative framework for the BFKL spectrum of planar N=4 SYM, based on the Quantum Spectral Curve (QSC). It allows one to study the spectrum in the whole generality, extending previously known methods to arbitrary values of conformal spin $n$. We show how to apply our approach to reproduce all known perturbative results for the Balitsky-Fadin-Kuraev-Lipatov (BFKL) Pomeron eigenvalue and get new predictions. In particular, we re-derived the Faddeev-Korchemsky Baxter equation for the Lipatov spin chain with non-zero conformal spin reproducing the corresponding BFKL kernel eigenvalue. We also get new non-perturbative analytic results for the Pomeron eigenvalue in the vicinity of $|n|=1,\;\Delta=0$ point and we obtained an explicit formula for the BFKL intercept function for arbitrary conformal spin up to the 3-loop order in the small coupling expansion and partial result at the 4-loop order. In addition, we implemented the numerical algorithm of arXiv:1504.06640 as an auxiliary file to this arXiv submission. From the numerical result we managed to deduce an analytic formula for the strong coupling expansion of the intercept function for arbitrary conformal spin.

==> SSCol.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     24114,        784]
NotebookOptionsPosition[     17201,        616]
NotebookOutlinePosition[     17608,        633]
CellTagsIndexPosition[     17565,        630]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[StyleData[StyleDefinitions -> "Default.nb"]],

Cell["\<\
Modify the definitions below to change the default appearance of all cells in \
a given style. 
Make modifications to any definition using commands in the Format menu.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Style Environment Names", "Section"],

Cell[StyleData["TeXOutput"],
 Editable->False,
 MenuSortingValue -> 10000],

Cell[CellGroupData[{

Cell[StyleData["TeX"],
 Evaluatable->True,
 CellProlog:>(Get[
    StringJoin[$UserBaseDirectory, "\\MaTeXmatica\\MaTeXmatica.m"]]; ww = 3; 
  CompileTeXCell),
 MenuSortingValue -> 10000,
 FontFamily->"Comic Sans MS",
 FontSize->12,
 FontWeight->"Plain",
 FontSlant->"Plain",
 FontVariations->{"StrikeThrough"->False,
 "Underline"->False}],

Cell[StyleData[All, "Working"],
 DockedCells->{
   Cell[
    BoxData[
     FormBox[
      ButtonBox[
      "\"Activate Style\"", Appearance -> Automatic, 
       ButtonFunction :> (SetOptions[
          EvaluationNotebook[], DockedCells -> None]; SelectionMove[
          EvaluationNotebook[], Before, Notebook]; NotebookWrite[
          EvaluationNotebook[], 
          Cell[
           BoxData[
            FormBox[
             TagBox[
              GridBox[{{
                 ButtonBox[
                 "\"Color\"", Appearance -> Automatic, ButtonFunction :> (If[
                    NumericQ[$CellContext`i], $CellContext`i = 
                    Mod[$CellContext`i + 1/12, 1], $CellContext`i = 
                    1/24 + Random[Integer, {0, 11}]/12]; $CellContext`ee = {1,
                     1, 1} - Apply[List, 
                    ColorData[
                    "Rainbow"][$CellContext`i]]; \
$CellContext`nbBackgroundColor = 
                    Apply[RGBColor, $CellContext`ee = {1, 1, 
                    1} - $CellContext`ee (0.27/
                    Dot[$CellContext`ee, $CellContext`ee]^
                    Rational[1, 2])]; $CellContext`nbBackgroundColor2 = 
                    Apply[RGBColor, (1/2) ({1, 1, 1} + 
                    Apply[List, $CellContext`nbBackgroundColor])]; SetOptions[
                    EvaluationNotebook[], StyleDefinitions -> Notebook[{
                    Cell[
                    StyleData[StyleDefinitions -> "SSCol.nb"]], 
                    Cell[
                    StyleData["Output"], 
                    Background -> $CellContext`nbBackgroundColor2]}]]; 
                   SetOptions[
                    EvaluationNotebook[], Background -> nbBackgroundColor]), 
                  Evaluator -> Automatic, Method -> "Preemptive"], 
                 TagBox[
                  DynamicModuleBox[{Typeset`i$$ = ""}, 
                   InputFieldBox[
                    Dynamic[Typeset`myi$$], String, Background -> 
                    GrayLevel[0.85], BaseStyle -> RGBColor[0, 0, 1], 
                    FieldSize -> {100, 1}], DynamicModuleValues :> {}], 
                  InputField[
                   Setting[#], String, FieldSize -> {100, 1}, Background -> 
                   GrayLevel[0.85], BaseStyle -> RGBColor[0, 0, 1]]& ]}}, 
               AutoDelete -> False, 
               GridBoxAlignment -> {
                "Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
              "Grid"], TraditionalForm]], Editable -> False, Background -> 
           LightGray, ShowCellBracket -> False, 
           CellMargins -> {{0, 0}, {0, 0}}]]), Evaluator -> Automatic, Method -> 
       "Preemptive"], TraditionalForm]], Editable -> False]}],

Cell[StyleData[All, "Printout"],
 DockedCells->{
   Cell[
    BoxData[], "Graphics", ImageSize -> {2000, 70}, ImageMargins -> 0, 
    CellMargins -> {{0, 0}, {0, 0}}, Background -> RGBColor[1, 1, 1], 
    CellFrameMargins -> {{0, 0}, {0, 0}}]},
 CellBracketOptions->{"Color"->RGBColor[1, 1, 1]}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Notebook Options Settings", "Section"],

Cell["\<\
The options defined for the style below will be used at the Notebook level.\
\>", "Text"],

Cell[StyleData["Notebook"],
 Editable->True,
 PageHeaders->{{
    Cell[
     TextData[{
       CounterBox["Page"]}], "PageNumber"], None, 
    Cell[
     TextData[{
       ValueBox["FileName"]}], "Header"]}, {
    Cell[
     TextData[{
       ValueBox["FileName"]}], "Header"], None, 
    Cell[
     TextData[{
       CounterBox["Page"]}], "PageNumber"]}},
 AutoStyleOptions->{
 "UndefinedSymbolStyle"->{FontColor -> RGBColor[0.1176, 0.0627, 0.647]}},
 StyleMenuListing->None,
 Background->RGBColor[0.9999, 0.9999, 0.9999]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Styles for Input and Output Cells", "Section"],

Cell["\<\
The cells in this section define styles used for input and output to the \
kernel.  Be careful when modifying, renaming, or removing these styles, \
because the front end associates special meanings with these style names.\
\>", "Text"],

Cell[StyleData["Input"],
 CellFrame->{{1, 1}, {0, 1}},
 CellMargins->{{50, 10}, {0, 3}},
 CellFrameColor->RGBColor[0.752941, 0.72549, 0.513725],
 Background->RGBColor[0.968627, 0.941176, 0.839216]],

Cell[CellGroupData[{

Cell[StyleData["Input2"],
 CellFrame->{{0, 0}, {0, 0}},
 CellMargins->{{0, 0}, {0, 0}},
 CellFrameColor->RGBColor[1, 1, 1],
 Background->RGBColor[1, 1, 1]],

Cell[StyleData["Input", "Presentation"],
 CellFrame->{{4, 4}, {0, 4}},
 CellMargins->{{50, 10}, {0, 10}},
 CellFrameMargins->{{10, 10}, {12, 12}},
 FontSize->20],

Cell[StyleData["Input", "Printout"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14,
 Background->GrayLevel[0.9]],

Cell[StyleData["Input", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14]
}, Open  ]],

Cell[StyleData["Output"],
 CellFrame->{{1, 1}, {1, 0}},
 CellMargins->{{50, 10}, {3, 0}},
 CellFrameColor->RGBColor[0.752941, 0.72549, 0.513725]],

Cell[CellGroupData[{

Cell[StyleData["Output2"],
 CellFrame->{{1, 1}, {1, 1}},
 CellMargins->{{66, 10}, {7, 0}},
 CellFrameColor->RGBColor[0.8, 0.8, 0.8],
 Background->GrayLevel[1]],

Cell[StyleData["Output", "Presentation"],
 CellFrame->{{4, 4}, {4, 0}},
 CellMargins->{{80, 10}, {10, 0}},
 CellFrameMargins->{{10, 10}, {12, 12}},
 FontSize->20],

Cell[StyleData["Output", "Printout"],
 CellMargins->{{36, Inherited}, {Inherited, 0}},
 FontSize->10,
 Background->GrayLevel[1]],

Cell[StyleData["Output", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {Inherited, 0}},
 FontSize->10]
}, Open  ]],

Cell[StyleData["InputOnly"],
 CellFrame->1,
 CellMargins->{{50, 10}, {2, 3}},
 CellFrameColor->RGBColor[0.752941, 0.72549, 0.513725],
 Background->RGBColor[0.968627, 0.941176, 0.839216]],

Cell[RawData["\<\
Cell[StyleData[\"InputOnly\", \"Presentation\"],
 CellFrame->4,
 CellMargins->{{80, 10}, {6, 9}},
 CellFrameMargins->{{10, 10}, {12, 12}},
 FontSize->20]\
\>"],
 CellFrame->4,
 CellMargins->{{80, 10}, {6, 9}},
 CellFrameMargins->{{10, 10}, {12, 12}},
 FontSize->20],

Cell[RawData["\<\
Cell[StyleData[\"InputOnly\", \"Printout\"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14,
 Background->GrayLevel[0.8]]\
\>"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14,
 Background->GrayLevel[0.8]],

Cell[RawData["\<\
Cell[StyleData[\"InputOnly\", \"ColorPrintout\"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14]\
\>"],
 CellMargins->{{36, Inherited}, {0, Inherited}},
 LinebreakAdjustments->{0.85, 2, 10, 1, 1},
 FontSize->14],

Cell[StyleData["CellLabel"],
 FontSize->6,
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Styles for Title and Section Cells", "Section"],

Cell[CellGroupData[{

Cell["Title", "Subsection"],

Cell[CellGroupData[{

Cell[StyleData["Title"],
 CellFrame->{{3, 0}, {0, 3}},
 CellMargins->{{27, Inherited}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[0., 0.354287, 0.0599405],
 "Margins"->{-20, 0},
 "Thickness"->3,
 "Widths"->{0, 7}},
 CellFrameMargins->{{8, 8}, {0, 6}},
 CellFrameColor->RGBColor[0., 0.354287, 0.0599405],
 Background->RGBColor[
  0.6705882352941176, 0.796078431372549, 0.6274509803921569]],

Cell[StyleData["Title", "Presentation"],
 CellMargins->{{27, Inherited}, {0, 45}},
 FontSize->60],

Cell[StyleData["Title", "Printout"],
 CellMargins->{{18, Inherited}, {8, 10}},
 FontSize->24],

Cell[StyleData["Title", "ColorPrintout"],
 CellMargins->{{18, Inherited}, {8, 10}},
 FontSize->24]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subtitle"],
 CellFrame->{{3, 0}, {0, 3}},
 CellMargins->{{27, Inherited}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[0., 0.554287, 0.1599405],
 "Margins"->{-20, 0},
 "Thickness"->3,
 "Widths"->{0, 7}},
 CellFrameMargins->{{8, 8}, {0, 6}},
 CellFrameColor->RGBColor[0., 0.354287, 0.0599405],
 Fontsize -> 14,
 FontFamily->"Helvetica",
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  0.803921568627451, 0.8784313725490196, 0.788235294117647]],

Cell[StyleData["Subtitle", "Presentation"],
 CellMargins->{{27, Inherited}, {8, 3}},
 FontSize->28],

Cell[StyleData["Subtitle", "Printout"],
 CellMargins->{{36, Inherited}, {2, 20}},
 FontSize->18],

Cell[StyleData["Subtitle", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {2, 20}},
 FontSize->18]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subsubtitle"],
 CellFrame->{{3, 0}, {0, 3}},
 CellMargins->{{27, Inherited}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[0.2, 0.754287, 0.5599405],
 "Margins"->{-20, 0},
 "Thickness"->3,
 "Widths"->{0, 7}},
 CellFrameMargins->{{8, 8}, {0, 6}},
 CellFrameColor->RGBColor[0., 0.354287, 0.0599405],
 Fontsize -> 12,
 FontFamily->"Helvetica",
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 Background->RGBColor[
  0.8823529411764706, 0.9254901960784314, 0.8745098039215686]],

Cell[StyleData["Subsubtitle", "Presentation"],
 CellMargins->{{27, Inherited}, {10, 3}},
 FontSize->24],

Cell[StyleData["Subsubtitle", "Printout"],
 CellMargins->{{36, Inherited}, {6, 2}}],

Cell[StyleData["Subsubtitle", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {6, 2}}]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section", "Subsection"],

Cell[CellGroupData[{

Cell[StyleData["Section"],
 CellFrame->{{3, 0}, {0, 3}},
 CellMargins->{{27, Inherited}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[0, 0.25098, 0.501961],
 "Margins"->{-20, 0},
 "Thickness"->2},
 CellFrameColor->RGBColor[0.180392, 0.4, 0.670588],
 Background->RGBColor[0.6509803921568628, 0.807843137254902, 1.]],

Cell[StyleData["Section", "Presentation"],
 CellFrame->{{0, 0}, {2, 6}},
 CellMargins->{{27, Inherited}, {12, 51}},
 CellFrameMargins->{{18, 12}, {6, 10}},
 FontSize->36],

Cell[StyleData["Section", "Printout"],
 CellMargins->{{18, 20}, {10, 30}},
 FontSize->12],

Cell[StyleData["Section", "ColorPrintout"],
 CellMargins->{{18, 20}, {10, 30}},
 FontSize->12]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subsubsection"],
 CellFrame->{{0, 0}, {0, 3}},
 CellDingbat->None,
 CellMargins->{{27, 5}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[1., 0.655909, 0.333333],
 "Margins"->{-20, 0}},
 CellElementSpacings->{"CellMinHeight"->5,
 "ClosedCellHeight"->5},
 CellFrameColor->RGBColor[1., 0.655909, 0.333333],
 FontSize->12,
 Background->RGBColor[1., 0.9490196078431372, 0.9019607843137255]],

Cell[StyleData["Subsection", "Presentation"],
 CellMargins->{{80, Inherited}, {12, 18}},
 FontSize->28],

Cell[StyleData["Subsection", "Printout"],
 CellMargins->{{36, Inherited}, {Inherited, 18}},
 FontSize->12],

Cell[StyleData["Subsection", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {Inherited, 18}},
 FontSize->12]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subsection"],
 CellFrame->{{3, 0}, {0, 3}},
 CellDingbat->None,
 CellMargins->{{27, 5}, {0, 0}},
 CellBracketOptions->{"Color"->RGBColor[1., 0.655909, 0.333333],
 "Margins"->{-20, 0}},
 CellElementSpacings->{"CellMinHeight"->5,
 "ClosedCellHeight"->5},
 CellFrameColor->RGBColor[1., 0.655909, 0.333333],
 Background->RGBColor[1., 0.8431372549019608, 0.6823529411764706]],

Cell[StyleData["Subsubsection", "Presentation"],
 CellMargins->{{80, Inherited}, {3, 15}},
 FontSize->24],

Cell[StyleData["Subsubsection", "Printout"],
 CellMargins->{{36, Inherited}, {Inherited, 12}},
 FontSize->10],

Cell[StyleData["Subsubsection", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {Inherited, 12}},
 FontSize->10]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Styles for Body Text", "Section"],

Cell[CellGroupData[{

Cell["Standard", "Subsection"],

Cell[CellGroupData[{

Cell[StyleData["Text"],
 CellMargins->{{66, 10}, {7, 7}},
 FontFamily->"Helvetica",
 FontColor->RGBColor[0.266667, 0.172549, 0.0823529]],

Cell[StyleData["Text", "Presentation"],
 CellMargins->{{80, 10}, {10, 10}},
 FontSize->24],

Cell[StyleData["Text", "Printout"],
 CellMargins->{{36, Inherited}, {Inherited, Inherited}},
 Hyphenation->True,
 LineSpacing->{1, 5},
 FontSize->10],

Cell[StyleData["Text", "ColorPrintout"],
 CellMargins->{{36, Inherited}, {Inherited, Inherited}},
 Hyphenation->True,
 LineSpacing->{1, 5},
 FontSize->10]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Display", "Subsection"],

Cell[CellGroupData[{

Cell["Lists", "Subsubsection"],

Cell[CellGroupData[{

Cell["Bulleted", "Subsubsubsection"],

Cell[CellGroupData[{

Cell[StyleData["Item"],
 CellMargins->{{78, 10}, {7, 7}},
 FontFamily->"Helvetica",
 FontColor->RGBColor[0.266667, 0.172549, 0.0823529]],

Cell[StyleData["Item", "Presentation"],
 CellMargins->{{86, 10}, {10, 10}},
 FontSize->24]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subitem"],
 CellMargins->{{102, 12}, {1, 2}},
 FontFamily->"Helvetica",
 FontSize->10,
 FontColor->RGBColor[0.147059, 0.484314, 0.0705882]],

Cell[StyleData["Subitem", "Presentation"],
 CellMargins->{{110, 12}, {2, 3}},
 FontSize->20]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Subsubitem"],
 CellMargins->{{126, 12}, {1, 2}},
 FontFamily->"Helvetica",
 FontSize->10,
 FontColor->RGBColor[0.627451, 0.541176, 0.141176]],

Cell[StyleData["Subsubitem", "Presentation"],
 CellMargins->{{132, 12}, {2, 3}},
 FontSize->20]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Styles for Formulas and Programming", "Section"],

Cell[CellGroupData[{

Cell[StyleData["DisplayFormula"],
 CellMargins->{{66, Inherited}, {Inherited, Inherited}}],

Cell[StyleData["DisplayFormula", "Presentation"],
 CellMargins->{{80, Inherited}, {Inherited 1.5, Inherited 1.5}},
 FontSize->24]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["DisplayFormulaNumbered"],
 CellMargins->{{66, Inherited}, {Inherited, Inherited}}],

Cell[StyleData["DisplayFormulaNumbered", "Presentation"],
 CellMargins->{{80, Inherited}, {Inherited 1.5, Inherited 1.5}},
 FontSize->24]
}, Closed]],

Cell[CellGroupData[{

Cell[StyleData["Program"],
 CellMargins->{{66, Inherited}, {Inherited, Inherited}}],

Cell[StyleData["Program", "Presentation"],
 CellMargins->{{80, Inherited}, {Inherited 1.5, Inherited 1.5}},
 FontSize->24]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Styles for Inline Formatting", "Section"],

Cell[CellGroupData[{

Cell["Hyperlinks", "Subsection"],

Cell["\<\
The following styles are for linking automatically to the new on-line help \
system.\
\>", "Text"],

Cell[StyleData["FunctionLink"],
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588]],

Cell[StyleData["GuideLink", StyleDefinitions -> StyleData["Link"]],
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588]],

Cell[StyleData["TutorialLink", StyleDefinitions -> StyleData["Link"]],
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588]],

Cell[StyleData["Link"],
 StyleMenuListing->None,
 ButtonStyleMenuListing->Automatic,
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588],
 ButtonBoxOptions->{Active->True,
 Appearance->{Automatic, None},
 ButtonExpandable->False,
 ButtonFunction:>(Documentation`HelpLookup[#]& ),
 ButtonNote->ButtonData,
 Evaluator->Automatic,
 ImageSize->Full,
 Method->"Preemptive"}],

Cell[StyleData["MessageLink", StyleDefinitions -> StyleData["Link"]],
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588],
 ButtonBoxOptions->{BaselinePosition->Baseline}],

Cell[StyleData["Hyperlink", StyleDefinitions -> StyleData["Link"]],
 FontColor->RGBColor[0.933333, 0.352941, 0.0470588],
 ButtonBoxOptions->{ButtonFunction:>(FrontEndExecute[{
    NotebookLocate[#2]}]& ),
 Evaluator->None,
 Method->"Queued"}]
}, Closed]]
}, Closed]]
},
WindowSize->{1264, 889},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
TrackCellChangeTimes->False,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->"StylesheetFormatting.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 49, 0, 40, 49, 0, "StyleData", "StyleDefinitions", ""],
Cell[597, 22, 191, 4, 63, "Text"],
Cell[CellGroupData[{
Cell[813, 30, 42, 0, 51, "Section"],
Cell[858, 32, 74, 2, 40, 28, 0, "StyleData", "TeXOutput", "All"],
Cell[CellGroupData[{
Cell[957, 38, 338, 11, 42, 22, 0, "StyleData", "TeX", "All"],
Cell[1298, 51, 2820, 57, 40, 31, 0, "StyleData", "All", "Working"],
Cell[4121, 110, 295, 6, 34, 32, 0, "StyleData", "All", "Printout"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4465, 122, 44, 0, 51, "Section"],
Cell[4512, 124, 99, 2, 45, "Text"],
Cell[4614, 128, 523, 18, 56, 27, 0, "StyleData", "Notebook", "All",
 StyleMenuListing->None]
}, Open  ]],
Cell[CellGroupData[{
Cell[5174, 151, 52, 0, 51, "Section"],
Cell[5229, 153, 246, 4, 45, "Text"],
Cell[5478, 159, 197, 4, 52, 24, 0, "StyleData", "Input", "All"],
Cell[CellGroupData[{
Cell[5700, 167, 155, 4, 48, 25, 0, "StyleData", "Input2", "All"],
Cell[5858, 173, 161, 4, 65, 40, 0, "StyleData", "Input", "Presentation"],
Cell[6022, 179, 173, 4, 53, 36, 0, "StyleData", "Input", "Printout"],
Cell[6198, 185, 149, 3, 37, 41, 0, "StyleData", "Input", "ColorPrintout"]
}, Open  ]],
Cell[6362, 191, 145, 3, 44, 25, 0, "StyleData", "Output", "All"],
Cell[CellGroupData[{
Cell[6532, 198, 159, 4, 57, 26, 0, "StyleData", "Output2", "All"],
Cell[6694, 204, 162, 4, 65, 41, 0, "StyleData", "Output", "Presentation"],
Cell[6859, 210, 128, 3, 49, 37, 0, "StyleData", "Output", "Printout"],
Cell[6990, 215, 106, 2, 33, 42, 0, "StyleData", "Output", "ColorPrintout"]
}, Open  ]],
Cell[7111, 220, 186, 4, 55, 28, 0, "StyleData", "InputOnly", "All"],
Cell[7300, 226, 283, 10, 103, InheritFromParent],
Cell[7586, 238, 343, 10, 70, InheritFromParent],
Cell[7932, 250, 290, 8, 70, InheritFromParent],
Cell[8225, 260, 95, 2, 70, 28, 0, "StyleData", "CellLabel", "All"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8357, 267, 53, 0, 70, "Section"],
Cell[CellGroupData[{
Cell[8435, 271, 27, 0, 70, "Subsection"],
Cell[CellGroupData[{
Cell[8487, 275, 394, 10, 70, 24, 0, "StyleData", "Title", "All"],
Cell[8884, 287, 97, 2, 70, 40, 0, "StyleData", "Title", "Presentation"],
Cell[8984, 291, 93, 2, 70, 36, 0, "StyleData", "Title", "Printout"],
Cell[9080, 295, 98, 2, 70, 41, 0, "StyleData", "Title", "ColorPrintout"]
}, Closed]],
Cell[CellGroupData[{
Cell[9215, 302, 486, 14, 70, 27, 0, "StyleData", "Subtitle", "All"],
Cell[9704, 318, 99, 2, 70, 43, 0, "StyleData", "Subtitle", "Presentation"],
Cell[9806, 322, 96, 2, 70, 39, 0, "StyleData", "Subtitle", "Printout"],
Cell[9905, 326, 101, 2, 70, 44, 0, "StyleData", "Subtitle", "ColorPrintout"]
}, Closed]],
Cell[CellGroupData[{
Cell[10043, 333, 492, 14, 70, 30, 0, "StyleData", "Subsubtitle", "All"],
Cell[10538, 349, 103, 2, 70, 46, 0, "StyleData", "Subsubtitle", \
"Presentation"],
Cell[10644, 353, 83, 1, 70, 42, 0, "StyleData", "Subsubtitle", "Printout"],
Cell[10730, 356, 88, 1, 70, 47, 0, "StyleData", "Subsubtitle", "ColorPrintout"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10867, 363, 29, 0, 70, "Subsection"],
Cell[CellGroupData[{
Cell[10921, 367, 318, 7, 70, 26, 0, "StyleData", "Section", "All"],
Cell[11242, 376, 170, 4, 70, 42, 0, "StyleData", "Section", "Presentation"],
Cell[11415, 382, 89, 2, 70, 38, 0, "StyleData", "Section", "Printout"],
Cell[11507, 386, 94, 2, 70, 43, 0, "StyleData", "Section", "ColorPrintout"]
}, Closed]],
Cell[CellGroupData[{
Cell[11638, 393, 404, 10, 70, 32, 0, "StyleData", "Subsubsection", "All"],
Cell[12045, 405, 103, 2, 70, 45, 0, "StyleData", "Subsection", "Presentation"],
Cell[12151, 409, 106, 2, 70, 41, 0, "StyleData", "Subsection", "Printout"],
Cell[12260, 413, 111, 2, 70, 46, 0, "StyleData", "Subsection", "ColorPrintout"]
}, Closed]],
Cell[CellGroupData[{
Cell[12408, 420, 386, 9, 70, 29, 0, "StyleData", "Subsection", "All"],
Cell[12797, 431, 105, 2, 70, 48, 0, "StyleData", "Subsubsection", \
"Presentation"],
Cell[12905, 435, 109, 2, 70, 44, 0, "StyleData", "Subsubsection", "Printout"],
Cell[13017, 439, 114, 2, 70, 49, 0, "StyleData", "Subsubsection", \
"ColorPrintout"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13192, 448, 39, 0, 70, "Section"],
Cell[CellGroupData[{
Cell[13256, 452, 30, 0, 70, "Subsection"],
Cell[CellGroupData[{
Cell[13311, 456, 136, 3, 70, 23, 0, "StyleData", "Text", "All"],
Cell[13450, 461, 90, 2, 70, 39, 0, "StyleData", "Text", "Presentation"],
Cell[13543, 465, 149, 4, 70, 35, 0, "StyleData", "Text", "Printout"],
Cell[13695, 471, 154, 4, 70, 40, 0, "StyleData", "Text", "ColorPrintout"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[13898, 481, 29, 0, 70, "Subsection"],
Cell[CellGroupData[{
Cell[13952, 485, 30, 0, 70, "Subsubsection"],
Cell[CellGroupData[{
Cell[14007, 489, 36, 0, 70, "Subsubsubsection"],
Cell[CellGroupData[{
Cell[14068, 493, 136, 3, 70, 23, 0, "StyleData", "Item", "All"],
Cell[14207, 498, 90, 2, 70, 39, 0, "StyleData", "Item", "Presentation"]
}, Closed]],
Cell[CellGroupData[{
Cell[14334, 505, 155, 4, 70, 26, 0, "StyleData", "Subitem", "All"],
Cell[14492, 511, 92, 2, 70, 42, 0, "StyleData", "Subitem", "Presentation"]
}, Closed]],
Cell[CellGroupData[{
Cell[14621, 518, 157, 4, 70, 29, 0, "StyleData", "Subsubitem", "All"],
Cell[14781, 524, 95, 2, 70, 45, 0, "StyleData", "Subsubitem", "Presentation"]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[14961, 535, 54, 0, 70, "Section"],
Cell[CellGroupData[{
Cell[15040, 539, 90, 1, 70, 33, 0, "StyleData", "DisplayFormula", "All"],
Cell[15133, 542, 129, 2, 70, 49, 0, "StyleData", "DisplayFormula", \
"Presentation"]
}, Closed]],
Cell[CellGroupData[{
Cell[15299, 549, 98, 1, 70, 41, 0, "StyleData", "DisplayFormulaNumbered", \
"All"],
Cell[15400, 552, 137, 2, 70, 57, 0, "StyleData", "DisplayFormulaNumbered", \
"Presentation"]
}, Closed]],
Cell[CellGroupData[{
Cell[15574, 559, 83, 1, 70, 26, 0, "StyleData", "Program", "All"],
Cell[15660, 562, 122, 2, 70, 42, 0, "StyleData", "Program", "Presentation"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[15831, 570, 47, 0, 70, "Section"],
Cell[CellGroupData[{
Cell[15903, 574, 32, 0, 70, "Subsection"],
Cell[15938, 576, 108, 3, 70, "Text"],
Cell[16049, 581, 84, 1, 70, 31, 0, "StyleData", "FunctionLink", "All"],
Cell[16136, 584, 120, 1, 70, 67, 0, "StyleData", "GuideLink", "All"],
Cell[16259, 587, 123, 1, 70, 70, 0, "StyleData", "TutorialLink", "All"],
Cell[16385, 590, 369, 11, 70, 23, 0, "StyleData", "Link", "All",
 StyleMenuListing->None,
 ButtonStyleMenuListing->Automatic],
Cell[16757, 603, 171, 2, 70, 69, 0, "StyleData", "MessageLink", "All"],
Cell[16931, 607, 242, 5, 70, 67, 0, "StyleData", "Hyperlink", "All"]
}, Closed]]
}, Closed]]
}
]
*)

(* End of internal cache information *)


==> code_for_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    257205,       6210]
NotebookOptionsPosition[    250815,       6017]
NotebookOutlinePosition[    251628,       6045]
CellTagsIndexPosition[    251585,       6042]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

This is the code for the numerical solution of Quantum Spectral Curve for the \
states with non-zero conformal spin. The results obtained using this code are \
a part of the paper \[OpenCurlyDoubleQuote]BFKL Spectrum of N = 4 SYM: \
non-Zero Conformal Spin\[CloseCurlyDoubleQuote] by Mikhail Alfimov, Nikolay \
Gromov, and Grigory Sizov.
The sections below contain the definitions of the variables and functions \
used in the algorithm and the Section \[OpenCurlyQuote]Main\[CloseCurlyQuote]\
\.1ccontains an example of usage.

We are greatful to Fedor Levkovich-Maslyuk for developing this code at the \
early stages.

For detailed description of a slightly simplified version of the algorithm \
see arXiv:1708.03648 

For the first time just run everything (Ctr+A Shift+Enter)\
\>", "Text",
 CellChangeTimes->{
  3.722531159303883*^9, {3.722531214695393*^9, 3.722531267584647*^9}, {
   3.722531455766005*^9, 3.722531503067894*^9}, {3.7225315818144217`*^9, 
   3.722531613499086*^9}, {3.722531827974231*^9, 3.722531929059691*^9}, {
   3.722531972223527*^9, 3.722531997999549*^9}, {3.722532039269188*^9, 
   3.7225320409690647`*^9}, 3.728040096588625*^9, {3.728049332574258*^9, 
   3.7280493451834683`*^9}, {3.728049385292424*^9, 3.728049420776407*^9}, {
   3.7280512863469954`*^9, 3.728051309393758*^9}, {3.7280514697983947`*^9, 
   3.7280514964074693`*^9}, {3.7288955080343075`*^9, 3.7288955107293725`*^9}}],

Cell[CellGroupData[{

Cell["Main Parameters", "Section",
 CellChangeTimes->{{3.6655652467090616`*^9, 3.6655652488291826`*^9}, {
  3.720848028052664*^9, 3.720848038342957*^9}, {3.721111506634845*^9, 
  3.7211115127529087`*^9}, {3.7280492442311974`*^9, 3.728049252246784*^9}}],

Cell[CellGroupData[{

Cell["\<\
Define the physical parameters of the state: coupling g, global charges \
\[CapitalDelta] and \[DoubleStruckCapitalN]\
\>", "Subsection",
 CellChangeTimes->{{3.7211238276716337`*^9, 3.721123867589354*^9}, {
  3.7211239377475853`*^9, 3.721123944003539*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g0", "=", 
   RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]0", "=", 
   RowBox[{"0.51", "//", "Rationalize"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalN]0", "=", 
   RowBox[{
    RowBox[{"15", "/", "10"}], "+", 
    RowBox[{"I", "/", "100"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.665568401721518*^9, 3.665568409787979*^9}, {
   3.665574879473024*^9, 3.665574885562372*^9}, {3.6655906444707303`*^9, 
   3.6655906478869257`*^9}, 3.665591744927673*^9, {3.665593750609391*^9, 
   3.6655937507534*^9}, 3.6655939257374077`*^9, 3.6655968328506856`*^9, {
   3.665597290174843*^9, 3.665597290284849*^9}, 3.6655996600893946`*^9, {
   3.6656043806743965`*^9, 3.6656043811854258`*^9}, 3.6656048067337656`*^9, {
   3.665604908356578*^9, 3.665604910972728*^9}, 3.665605617488138*^9, {
   3.665605819034666*^9, 3.665605825713048*^9}, {3.665606296531977*^9, 
   3.665606303067351*^9}, {3.665607321340593*^9, 3.6656073220366325`*^9}, 
   3.665607689446647*^9, {3.6656080665392156`*^9, 3.665608069322375*^9}, 
   3.6656083091200905`*^9, {3.6656085724241505`*^9, 3.665608573198195*^9}, {
   3.6656090015956984`*^9, 3.66560900897412*^9}, {3.665609164156996*^9, 
   3.665609177428755*^9}, {3.6656093590271416`*^9, 3.6656093596011744`*^9}, {
   3.66561134239749*^9, 3.66561134362156*^9}, 3.6656115568332586`*^9, {
   3.665649410489526*^9, 3.6656494121770077`*^9}, {3.6656515999145927`*^9, 
   3.6656516024458156`*^9}, {3.6656521035151033`*^9, 
   3.6656521098275595`*^9}, {3.6656526085565805`*^9, 
   3.6656526100565643`*^9}, {3.6656526409156075`*^9, 3.6656526535092287`*^9}, 
   3.6656530096143036`*^9, 3.665653261911356*^9, {3.6656535660799665`*^9, 
   3.6656535662049646`*^9}, {3.6656537613903456`*^9, 3.665653783499488*^9}, {
   3.6656538611036468`*^9, 3.665653866947337*^9}, {3.6656540193206987`*^9, 
   3.6656540195238214`*^9}, {3.6656541611785746`*^9, 3.665654164631662*^9}, {
   3.6656542167717037`*^9, 3.665654225380988*^9}, {3.6656543006926785`*^9, 
   3.6656543008645535`*^9}, {3.6656543801281805`*^9, 
   3.6656543838468914`*^9}, {3.665654479783367*^9, 3.665654479986483*^9}, 
   3.6656545920477877`*^9, {3.6656546968411427`*^9, 3.6656546969348917`*^9}, {
   3.6656547350751066`*^9, 3.6656547352626047`*^9}, {3.6656550685090456`*^9, 
   3.665655070415275*^9}, {3.665656175420515*^9, 3.6656561784517565`*^9}, {
   3.6656565419166045`*^9, 3.6656565426197224`*^9}, {3.6656570769707336`*^9, 
   3.665657080595689*^9}, {3.6656571902976604`*^9, 3.66565719075078*^9}, {
   3.665677686894263*^9, 3.6656777266835384`*^9}, {3.665678222938923*^9, 
   3.665678226175108*^9}, {3.6656791692240877`*^9, 3.665679178872219*^9}, 
   3.6656799127456756`*^9, {3.6656800028769665`*^9, 3.665680003283352*^9}, 
   3.6656803648705177`*^9, {3.665680531241954*^9, 3.665680532007679*^9}, 
   3.6656811557228985`*^9, 3.665681432975257*^9, {3.6656818074916596`*^9, 
   3.6656818124973965`*^9}, {3.666333489409189*^9, 3.6663334911228094`*^9}, 
   3.6663336913162556`*^9, 3.666333757802063*^9, {3.6663340491404514`*^9, 
   3.6663340492029514`*^9}, 3.6663340930787086`*^9, {3.6663342678190393`*^9, 
   3.666334270386341*^9}, 3.6663343015878305`*^9, {3.6663345072410383`*^9, 
   3.66633450745977*^9}, {3.6666943323940563`*^9, 3.6666943333159375`*^9}, 
   3.666696336042807*^9, 3.666702968883966*^9, 3.666703162355214*^9, {
   3.6667033839954414`*^9, 3.6667033842973633`*^9}, {3.6667043558926926`*^9, 
   3.666704373054313*^9}, {3.6672203275365257`*^9, 3.6672203287276525`*^9}, 
   3.667220469606227*^9, {3.6672207500640917`*^9, 3.667220750095343*^9}, {
   3.6672209909393854`*^9, 3.667220991365734*^9}, {3.6672218075800056`*^9, 
   3.667221809140482*^9}, 3.667636978007353*^9, {3.672508937643162*^9, 
   3.6725089385406637`*^9}, {3.6725579469064093`*^9, 3.6725579489999127`*^9}, 
   3.672560912678777*^9, {3.6725610258622313`*^9, 3.6725610265922327`*^9}, 
   3.672561390553506*^9, {3.6725618013640566`*^9, 3.672561802534058*^9}, {
   3.6725622233399954`*^9, 3.672562225619999*^9}, {3.6726436697677317`*^9, 
   3.6726436704957733`*^9}, {3.6726463296768703`*^9, 3.6726463325900364`*^9}, 
   3.6726466749686193`*^9, {3.672647267231495*^9, 3.672647267440507*^9}, {
   3.672648810809351*^9, 3.6726488116293974`*^9}, {3.672651697730877*^9, 
   3.672651699375432*^9}, {3.677165563026164*^9, 3.6771655671601686`*^9}, 
   3.7114274273406005`*^9, {3.7114278817359123`*^9, 3.711427890049051*^9}, {
   3.7114298216544657`*^9, 3.711429822014425*^9}, 3.7114300497131824`*^9, {
   3.7114314554730654`*^9, 3.71143145994195*^9}, 3.7174848818150625`*^9, {
   3.7174849704419594`*^9, 3.717484972530523*^9}, {3.7174850436732383`*^9, 
   3.717485043851713*^9}, {3.717485203872629*^9, 3.7174852086312933`*^9}, {
   3.7174853828504176`*^9, 3.7174853829536715`*^9}, {3.717488899847275*^9, 
   3.717488900083912*^9}, {3.717488962002778*^9, 3.7174889681701612`*^9}, 
   3.71748903457141*^9, {3.7174898150224686`*^9, 3.71748981621815*^9}, {
   3.717493259500518*^9, 3.717493259746172*^9}, 3.7174948240128813`*^9, {
   3.7175218586376534`*^9, 3.717521859290365*^9}, {3.7175222966800046`*^9, 
   3.717522298435708*^9}, {3.7175694068375163`*^9, 3.7175694072405896`*^9}, 
   3.717591186028344*^9, {3.7176802072721915`*^9, 3.717680224357647*^9}, 
   3.717680523778939*^9, {3.717681260071865*^9, 3.7176812613843727`*^9}, {
   3.718294210979007*^9, 3.718294213525904*^9}, 3.718302176441552*^9, {
   3.718372736925061*^9, 3.7183727370813065`*^9}, 3.719215429123538*^9, {
   3.7192164160684614`*^9, 3.719216416599739*^9}, {3.719216519381632*^9, 
   3.7192165201160116`*^9}, 3.7192168211999755`*^9, 3.71921690354428*^9, {
   3.719217194468028*^9, 3.719217194655511*^9}, 3.719217277765416*^9, 
   3.7192176095019274`*^9, 3.7192191180897927`*^9, {3.7192254008530517`*^9, 
   3.719225401399928*^9}, 3.720847984156917*^9, {3.721054117416677*^9, 
   3.721054122119562*^9}, {3.721106788258472*^9, 3.7211067884180613`*^9}, {
   3.721107292577136*^9, 3.721107293016458*^9}, 3.721107556318777*^9, {
   3.721109312765217*^9, 3.7211093344425173`*^9}, {3.721110450286376*^9, 
   3.72111046243158*^9}, {3.721110508977139*^9, 3.721110514024981*^9}, {
   3.72111434973524*^9, 3.721114356247479*^9}, {3.721123845722831*^9, 
   3.7211238491980877`*^9}, {3.721123927348721*^9, 3.721123929276701*^9}, {
   3.727888914549046*^9, 3.727888917888404*^9}, {3.727889274214657*^9, 
   3.72788927649865*^9}, {3.7278893476860123`*^9, 3.727889349524423*^9}, {
   3.7278897415414934`*^9, 3.7278897457572403`*^9}, {3.727891525189402*^9, 
   3.727891534067844*^9}, {3.727891744820982*^9, 3.7278917454255047`*^9}, {
   3.7278923475181723`*^9, 3.727892347838978*^9}, {3.7278947000491066`*^9, 
   3.727894700227437*^9}, {3.7279676273015304`*^9, 3.7279676356968613`*^9}, 
   3.727969685847438*^9, 3.727973884660019*^9, 3.727974984559082*^9, 
   3.7279753887840767`*^9, 3.7279757011317315`*^9, 3.7279763788360133`*^9, {
   3.72797700286054*^9, 3.7279770030279856`*^9}, {3.727977818597905*^9, 
   3.72797781866709*^9}, 3.7279779946360598`*^9, {3.7279787713095407`*^9, 
   3.7279787715471716`*^9}, 3.727979017987554*^9, {3.7279798944293556`*^9, 
   3.727979896270252*^9}, {3.7279803751878815`*^9, 3.7279803861159496`*^9}, {
   3.7279805863725047`*^9, 3.7279805886345205`*^9}, 3.7279810713472414`*^9, 
   3.727981307708378*^9, 3.727981635458994*^9, 3.7279817129009457`*^9, {
   3.72798202540301*^9, 3.727982029764632*^9}, 3.72802922453036*^9, {
   3.728035039769019*^9, 3.7280350577374516`*^9}, {3.728048130914341*^9, 
   3.728048140054922*^9}, {3.7280492268562803`*^9, 3.7280492274500275`*^9}, {
   3.7280501302575455`*^9, 3.728050130741918*^9}, {3.7288943861864395`*^9, 
   3.7288943866095877`*^9}, {3.7288954988863473`*^9, 3.728895499114095*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define the algorithm hyperparameters", "Subsection",
 CellChangeTimes->{{3.721123879102319*^9, 3.72112390159656*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cutP", "=", "10"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "number", " ", "of", " ", "terms", " ", "in", " ", "the", " ", "power", 
     " ", "expansion", " ", "of", " ", "P"}], "-", "functions"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cutQai", "=", "8"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "number", " ", "of", " ", "terms", " ", "in", " ", "the", " ", "power", 
    " ", "expansion", " ", "of", " ", "Qai"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "number", " ", "of", " ", "shifts", " ", "performed", " ", "when", " ", 
    "solving", " ", "the", " ", "QPP", " ", "equation", " ", 
    RowBox[{"(", 
     RowBox[{"see", " ", "the", " ", "paper"}], ")"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftQai", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PO", "=", "20"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "number", " ", "of", " ", "probe", " ", "points", " ", "on", " ", "the", 
    " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "g"}], ";", 
      RowBox[{"2", "g"}]}], "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WP", "=", "50"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"working", " ", "precision"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AG", "=", "15"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"accuracy", " ", "goal"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]0", "=", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "WP"}], "/", "2"}], ")"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "step", " ", "used", " ", "for", " ", "computing", " ", "numerical", " ", 
    "derivatives"}], "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.648643068322356*^9, 3.6486430852183228`*^9}, {
   3.6486432817615643`*^9, 3.6486432897600217`*^9}, {3.648647893390334*^9, 
   3.648647893748355*^9}, 3.648736723808972*^9, 3.6487377673956614`*^9, 
   3.648739334574299*^9, {3.6487443601837473`*^9, 3.6487443767726965`*^9}, 
   3.6487465630997467`*^9, {3.6487472540462666`*^9, 3.6487472541062703`*^9}, 
   3.648748357464766*^9, {3.648749851288712*^9, 3.6487498979099283`*^9}, {
   3.648750898763802*^9, 3.6487508988138027`*^9}, 3.6487997770892715`*^9, {
   3.6488006790688615`*^9, 3.6488006794378824`*^9}, {3.648828045591659*^9, 
   3.648828047216752*^9}, {3.6488281074961996`*^9, 3.6488281814074273`*^9}, {
   3.6488288635384426`*^9, 3.6488288944262094`*^9}, {3.6488301451297455`*^9, 
   3.6488301818728476`*^9}, {3.648895443601012*^9, 3.6488954571567874`*^9}, {
   3.6488969649190264`*^9, 3.6488969650310326`*^9}, {3.648902190139892*^9, 
   3.6489021956192055`*^9}, {3.6489996361860065`*^9, 
   3.6489996433194146`*^9}, {3.6490015505743184`*^9, 3.649001550699318*^9}, {
   3.649002071996962*^9, 3.6490020720438375`*^9}, {3.649006106893606*^9, 
   3.6490061141904917`*^9}, {3.6490117591832356`*^9, 
   3.6490117593707542`*^9}, {3.6490180595519905`*^9, 
   3.6490180596144905`*^9}, {3.649063278624243*^9, 3.6490632945305166`*^9}, 
   3.650977886725936*^9, {3.650977939932979*^9, 3.6509779516926517`*^9}, {
   3.6509795212294245`*^9, 3.650979552138192*^9}, 3.650979646465587*^9, 
   3.650980827737152*^9, {3.65116907174745*^9, 3.651169084450594*^9}, 
   3.6512421164409857`*^9, {3.6512426889666233`*^9, 3.6512426893103704`*^9}, {
   3.6512428542481213`*^9, 3.651242855138747*^9}, 3.6512444930319815`*^9, 
   3.6513144229454565`*^9, {3.651329997222369*^9, 3.651329997347364*^9}, {
   3.6513968343652344`*^9, 3.6513968536533203`*^9}, {3.6515085149595385`*^9, 
   3.651508521365798*^9}, {3.6515090302694025`*^9, 3.6515090508631835`*^9}, {
   3.6515710878515625`*^9, 3.651571101571289*^9}, {3.6515718960058594`*^9, 
   3.651571896404297*^9}, {3.6516108776289062`*^9, 3.651610889100586*^9}, {
   3.6516117651757812`*^9, 3.651611770783203*^9}, {3.65173302003025*^9, 
   3.651733020202125*^9}, {3.652713179067383*^9, 3.6527131897783203`*^9}, {
   3.6528630401740036`*^9, 3.6528630551992607`*^9}, 3.6528985832087555`*^9, 
   3.6534927962953167`*^9, {3.6535720136400175`*^9, 3.6535720165831857`*^9}, 
   3.653574966197894*^9, {3.6535832292875156`*^9, 3.6535832325827045`*^9}, {
   3.653593587615912*^9, 3.6535936029757905`*^9}, 3.6535966956303897`*^9, {
   3.6536002204382153`*^9, 3.653600234906988*^9}, {3.6536011788927655`*^9, 
   3.653601179080267*^9}, {3.6536279986291757`*^9, 3.653628004035434*^9}, {
   3.65363770255942*^9, 3.6536377026844206`*^9}, {3.653638415752144*^9, 
   3.653638415955274*^9}, {3.6536635139247646`*^9, 3.653663514377885*^9}, {
   3.653664921068651*^9, 3.653664921099901*^9}, {3.653672052945055*^9, 
   3.6536720572419357`*^9}, {3.6536721548671036`*^9, 3.6536721556327295`*^9}, 
   3.6536723073991632`*^9, {3.653673443928912*^9, 3.6536734442414074`*^9}, {
   3.653680222359957*^9, 3.6536802241568356`*^9}, {3.6537261028303075`*^9, 
   3.653726103252183*^9}, {3.653729818976454*^9, 3.653729829351445*^9}, {
   3.6537505688508787`*^9, 3.6537505813665247`*^9}, {3.6537515186175075`*^9, 
   3.653751521789363*^9}, {3.6537523987091465`*^9, 3.6537524057716513`*^9}, {
   3.653753017147566*^9, 3.653753018085061*^9}, {3.6537537635705566`*^9, 
   3.6537537745549593`*^9}, 3.653754086462837*^9, {3.6537567904510326`*^9, 
   3.6537567944354086`*^9}, {3.653758383890896*^9, 3.653758384078396*^9}, {
   3.6537606369411173`*^9, 3.6537606428005066`*^9}, {3.653761310306759*^9, 
   3.6537613306661644`*^9}, 3.6537615320727134`*^9, {3.6537630740124855`*^9, 
   3.653763081590641*^9}, {3.6537633651847878`*^9, 3.6537633655285387`*^9}, {
   3.6537680453824787`*^9, 3.6537680493981094`*^9}, {3.653802233606365*^9, 
   3.653802237825097*^9}, {3.655552034766794*^9, 3.6555520421730604`*^9}, 
   3.6555521482044625`*^9, {3.6555712919891133`*^9, 3.6555712921609898`*^9}, {
   3.6555793962779613`*^9, 3.6555794129882183`*^9}, 3.6555813022527065`*^9, {
   3.6556482004514275`*^9, 3.655648207497831*^9}, {3.655649012508875*^9, 
   3.655649012845894*^9}, {3.655653901359501*^9, 3.655653908807927*^9}, {
   3.655657383216652*^9, 3.6556573861438193`*^9}, {3.656082941709156*^9, 
   3.656082941988453*^9}, {3.656084607757984*^9, 3.6560846079493904`*^9}, {
   3.6560939085947237`*^9, 3.6560939087197247`*^9}, 3.6560941355637875`*^9, {
   3.656094580361347*^9, 3.6560945805175977`*^9}, {3.656094670517708*^9, 
   3.656094670611457*^9}, {3.6560948538461046`*^9, 3.6560948539398785`*^9}, {
   3.656094912799341*^9, 3.656094915127469*^9}, {3.6560949912682076`*^9, 
   3.6560949950963383`*^9}, 3.6560967564802012`*^9, 3.6560967915271473`*^9, 
   3.656098489451521*^9, {3.656141159022173*^9, 3.6561411603034244`*^9}, {
   3.6561440214483004`*^9, 3.6561440216827*^9}, 3.656148243110823*^9, 
   3.656148804283532*^9, 3.6561562000197787`*^9, 3.6561581367329473`*^9, 
   3.6561591845220194`*^9, {3.6561601999610476`*^9, 3.656160219132951*^9}, {
   3.6561612955354033`*^9, 3.6561613141916623`*^9}, {3.656164447962062*^9, 
   3.656164449165189*^9}, {3.656165104509931*^9, 3.656165108338062*^9}, {
   3.65616535988531*^9, 3.6561653999322453`*^9}, {3.656167002142167*^9, 
   3.656167018095192*^9}, {3.656176150469275*^9, 3.656176156063057*^9}, 
   3.6561765520167704`*^9, {3.6561775167213287`*^9, 3.6561775200494585`*^9}, 
   3.6561777280497437`*^9, 3.6561780856909237`*^9, 3.656178529879084*^9, {
   3.6561815453210645`*^9, 3.6561815503210716`*^9}, 3.656182338650344*^9, 
   3.6561858220774183`*^9, 3.6562433492252855`*^9, {3.656275492312958*^9, 
   3.6562754940629606`*^9}, {3.6566520570599375`*^9, 3.656652057325562*^9}, {
   3.6566522959352913`*^9, 3.6566522965134234`*^9}, {3.6567633544226255`*^9, 
   3.656763375094531*^9}, {3.6567635054885097`*^9, 3.656763505660385*^9}, {
   3.656763836755707*^9, 3.6567638647557487`*^9}, {3.6567696752641525`*^9, 
   3.6567696875141706`*^9}, {3.6570098856161537`*^9, 3.657009888569289*^9}, {
   3.657098746823758*^9, 3.657098746933125*^9}, {3.657192564840547*^9, 
   3.6571925731843095`*^9}, {3.6571929417786074`*^9, 
   3.6571929419036074`*^9}, {3.6571954360635643`*^9, 
   3.6571954361260633`*^9}, {3.6572921260618987`*^9, 3.657292134655661*^9}, {
   3.6610007357686353`*^9, 3.661000753659068*^9}, {3.661035707220234*^9, 
   3.6610357107358212`*^9}, {3.6610893463713713`*^9, 3.661089346699495*^9}, {
   3.6614251381015496`*^9, 3.66142514175776*^9}, {3.6614894915494704`*^9, 
   3.661489507424305*^9}, {3.661519779201466*^9, 3.661519828967744*^9}, {
   3.661522562149087*^9, 3.6615225623678346`*^9}, {3.661665133073869*^9, 
   3.6616651409019103`*^9}, {3.661835442129975*^9, 3.6618354927163095`*^9}, {
   3.661886362071432*^9, 3.6618863825399623`*^9}, {3.661973963331175*^9, 
   3.6619739887705584`*^9}, {3.663395228805711*^9, 3.6633952453211584`*^9}, {
   3.663837579573891*^9, 3.6638375831676025`*^9}, {3.663837751105138*^9, 
   3.6638377576831923`*^9}, {3.663952455909149*^9, 3.6639524726220317`*^9}, {
   3.663999307183914*^9, 3.6639993249337234`*^9}, {3.665514275863597*^9, 
   3.6655143161218996`*^9}, {3.665564472450776*^9, 3.6655644803052254`*^9}, {
   3.665568305581019*^9, 3.665568355140854*^9}, {3.665568389028792*^9, 
   3.665568399780407*^9}, 3.665570636257326*^9, 3.665570897154248*^9, {
   3.665576789557275*^9, 3.665576795955641*^9}, 3.6655791145652575`*^9, {
   3.665586276533899*^9, 3.6655862786540203`*^9}, 3.66558792193801*^9, 
   3.665593957255211*^9, 3.6655968306525598`*^9, 3.6655979288173714`*^9, {
   3.6656032886489363`*^9, 3.6656032887519417`*^9}, {3.665606310782792*^9, 
   3.665606311499833*^9}, {3.6656068376189256`*^9, 3.6656068411651287`*^9}, {
   3.665608569192966*^9, 3.6656085697109957`*^9}, {3.665609810094941*^9, 
   3.6656098162692947`*^9}, {3.6656107180177774`*^9, 3.6656107379639187`*^9}, 
   3.6656112303700824`*^9, {3.665611848058588*^9, 3.6656118482773676`*^9}, {
   3.6656119499133344`*^9, 3.6656119517571588`*^9}, {3.665644107292122*^9, 
   3.6656441082143583`*^9}, {3.6656445426711335`*^9, 
   3.6656445547352953`*^9}, {3.665645065491819*^9, 3.6656450816013536`*^9}, {
   3.6656458576600256`*^9, 3.6656458651130714`*^9}, {3.665648207197295*^9, 
   3.6656482119472494`*^9}, {3.665651612242585*^9, 3.6656516274331865`*^9}, 
   3.6656526929462805`*^9, {3.6656843557260294`*^9, 3.6656843590661907`*^9}, {
   3.6656925089027805`*^9, 3.665692541065215*^9}, {3.665695173167953*^9, 
   3.665695184919073*^9}, {3.6657240600052786`*^9, 3.665724062350499*^9}, {
   3.6657241165497856`*^9, 3.6657241185997257`*^9}, {3.6657261977102327`*^9, 
   3.6657261978533688`*^9}, {3.665760219458226*^9, 3.6657602241266413`*^9}, {
   3.665900409222393*^9, 3.665900425317622*^9}, {3.666032978294511*^9, 
   3.6660329799781036`*^9}, {3.6660794743395586`*^9, 3.666079478194707*^9}, {
   3.6661177330684767`*^9, 3.666117743426543*^9}, {3.666117849072478*^9, 
   3.666117850488282*^9}, {3.6661711871498756`*^9, 3.666171193992304*^9}, {
   3.666201179949174*^9, 3.6662011926402035`*^9}, {3.666205151281006*^9, 
   3.6662051513278866`*^9}, {3.666291192411727*^9, 3.6662911933854423`*^9}, {
   3.6663333931651154`*^9, 3.666333418088701*^9}, 3.666333746699813*^9, 
   3.6663341585892725`*^9, 3.6663342844724083`*^9, {3.6663350288523965`*^9, 
   3.6663350637093697`*^9}, {3.6666963328578997`*^9, 3.6666963427853966`*^9}, 
   3.666703152796357*^9, {3.6667037533663874`*^9, 3.666703760614604*^9}, {
   3.667219244799899*^9, 3.667219244822921*^9}, {3.6672203168408785`*^9, 
   3.667220320536373*^9}, 3.6672204672449927`*^9, {3.667220743756562*^9, 
   3.6672207529105854`*^9}, 3.6672208802205906`*^9, 3.66722099971284*^9, {
   3.66722111503487*^9, 3.667221115583999*^9}, {3.6672214769058514`*^9, 
   3.6672214803601184`*^9}, {3.6672215909422855`*^9, 3.667221623727291*^9}, 
   3.6672216798290644`*^9, {3.6676369708102274`*^9, 3.6676369723306894`*^9}, {
   3.6725089583181987`*^9, 3.6725089595457*^9}, {3.6725101514703536`*^9, 
   3.672510154001357*^9}, 3.672510312699643*^9, {3.6725547495996666`*^9, 
   3.6725547564080553`*^9}, 3.672554961687962*^9, {3.6725574380665555`*^9, 
   3.672557438186556*^9}, {3.672557637385624*^9, 3.6725576423166327`*^9}, 
   3.672643649645581*^9, {3.6726437485042353`*^9, 3.6726437559736624`*^9}, {
   3.6726454432761707`*^9, 3.672645443744198*^9}, {3.6726492566438513`*^9, 
   3.672649264155281*^9}, {3.6726613158230124`*^9, 3.6726613415365534`*^9}, {
   3.7114307026192045`*^9, 3.7114307093190193`*^9}, 3.711954073941032*^9, {
   3.711954170347347*^9, 3.7119541705035977`*^9}, {3.7119594381625605`*^9, 
   3.711959438334406*^9}, {3.7119637122457037`*^9, 3.7119637123238287`*^9}, {
   3.7119937470685253`*^9, 3.711993747131007*^9}, {3.7119955618926897`*^9, 
   3.711995562048946*^9}, {3.712037356696576*^9, 3.712037356774703*^9}, {
   3.7120377898712597`*^9, 3.7120377899493847`*^9}, {3.712050309813484*^9, 
   3.7120503196727333`*^9}, {3.7120539657205687`*^9, 
   3.7120539688143387`*^9}, {3.7120786175755935`*^9, 
   3.7120786181380973`*^9}, {3.7120953184175253`*^9, 
   3.7120953234175577`*^9}, {3.712123246177664*^9, 3.712123276133623*^9}, 
   3.712124153589017*^9, {3.7122922313138323`*^9, 3.7122922520795913`*^9}, {
   3.712342505544071*^9, 3.7123425134347477`*^9}, {3.712549196790373*^9, 
   3.712549221946785*^9}, {3.7125556426131372`*^9, 3.7125556460506597`*^9}, {
   3.712582343297106*^9, 3.7125823434689636`*^9}, {3.712838744259441*^9, 
   3.7128387577595277`*^9}, {3.7129076360514784`*^9, 
   3.7129076360670977`*^9}, {3.7129078214120665`*^9, 3.712907825724594*^9}, {
   3.7129302396580353`*^9, 3.7129302476893377`*^9}, {3.712947149016941*^9, 
   3.712947149204443*^9}, {3.713121963506298*^9, 3.713121963631299*^9}, {
   3.7132563516631217`*^9, 3.713256351819372*^9}, {3.7132867958993406`*^9, 
   3.7132868026806345`*^9}, {3.7133345356818976`*^9, 3.713334549025734*^9}, {
   3.7141603533828697`*^9, 3.714160359898537*^9}, {3.7155920484708977`*^9, 
   3.7155920485646486`*^9}, {3.7174848545866213`*^9, 
   3.7174848728763027`*^9}, {3.7174868622433643`*^9, 
   3.7174868625672226`*^9}, {3.717487066540867*^9, 3.7174870802593746`*^9}, 
   3.7174875233916144`*^9, {3.717488876236449*^9, 3.7174888894706354`*^9}, {
   3.717488974601276*^9, 3.7174889748118353`*^9}, {3.7174890410947695`*^9, 
   3.71748904113992*^9}, {3.717489799099594*^9, 3.7174898027904162`*^9}, {
   3.717493214073967*^9, 3.717493238053797*^9}, 3.7175690167210054`*^9, {
   3.7176887435145235`*^9, 3.717688752030209*^9}, {3.7176914663940334`*^9, 
   3.717691469659685*^9}, {3.7177016658235154`*^9, 3.7177016910424356`*^9}, {
   3.717824305523185*^9, 3.7178243149607463`*^9}, {3.7178263742396326`*^9, 
   3.717826381833432*^9}, {3.7178528174288406`*^9, 3.7178528302257977`*^9}, {
   3.717940453788463*^9, 3.7179404605072556`*^9}, {3.718294169430668*^9, 
   3.7182942069477315`*^9}, {3.718295066750145*^9, 3.7182950677814007`*^9}, 
   3.7182957605358677`*^9, {3.718296022131297*^9, 3.718296022490674*^9}, {
   3.7182960625378127`*^9, 3.7182960640065722`*^9}, {3.7182963079468784`*^9, 
   3.71829630972814*^9}, 3.718296588995564*^9, 3.7182967717311153`*^9, 
   3.718298219538585*^9, {3.7182984959622383`*^9, 3.7182984964466133`*^9}, 
   3.718299273562258*^9, 3.7182995714391766`*^9, {3.718300502023295*^9, 
   3.7183005035233045`*^9}, 3.7183007848700895`*^9, 3.718301393452134*^9, {
   3.7183021541445384`*^9, 3.718302160191452*^9}, {3.7183027226481943`*^9, 
   3.7183027245857124`*^9}, {3.718303875546245*^9, 3.7183038847650547`*^9}, {
   3.7183040146877656`*^9, 3.718304014781516*^9}, {3.7183043182678514`*^9, 
   3.7183043212366204`*^9}, {3.7183043952995977`*^9, 
   3.7183043957371006`*^9}, {3.718304548317404*^9, 3.7183045485517855`*^9}, {
   3.7183077005276175`*^9, 3.718307700636989*^9}, {3.7183083201111746`*^9, 
   3.7183083206892986`*^9}, {3.7183084768934293`*^9, 3.718308480377832*^9}, {
   3.718308770957823*^9, 3.718308778770379*^9}, {3.7183094279151845`*^9, 
   3.7183094290401917`*^9}, {3.718309913512062*^9, 3.7183099215433636`*^9}, 
   3.7183109184729013`*^9, {3.7183113277099123`*^9, 3.718311328913045*^9}, {
   3.718311905886749*^9, 3.7183119090898895`*^9}, {3.7183121714040833`*^9, 
   3.718312184997922*^9}, 3.718312361108431*^9, {3.7183131883012533`*^9, 
   3.718313189145009*^9}, 3.718313475709359*^9, {3.7183144518107476`*^9, 
   3.718314473232766*^9}, {3.718314944829553*^9, 3.718314950079587*^9}, {
   3.718340948545475*^9, 3.71834095157675*^9}, {3.7183440746619816`*^9, 
   3.71834407516199*^9}, {3.718364048836576*^9, 3.7183640511959667`*^9}, {
   3.7183647244346714`*^9, 3.7183647330909777`*^9}, {3.718372745112609*^9, 
   3.718372751675156*^9}, {3.719215422201618*^9, 3.7192154224047446`*^9}, {
   3.719216177660675*^9, 3.7192161899264035`*^9}, {3.71925059351702*^9, 
   3.7192506073140078`*^9}, {3.7192572789585123`*^9, 
   3.7192572917398443`*^9}, {3.7193016227493315`*^9, 3.719301634436908*^9}, {
   3.7193820435431304`*^9, 3.7193820586682224`*^9}, {3.71939292444458*^9, 
   3.7193929300071163`*^9}, {3.7193954367888813`*^9, 3.719395445835814*^9}, {
   3.7195001764847956`*^9, 3.719500186078602*^9}, {3.7195652387262955`*^9, 
   3.7195652430544477`*^9}, {3.7195657807192965`*^9, 3.719565794735012*^9}, {
   3.7195862520526333`*^9, 3.7195862618651967`*^9}, {3.7195899520453815`*^9, 
   3.719589969529869*^9}, {3.720847567467052*^9, 3.720847690890517*^9}, 
   3.72084798415672*^9, {3.721106772238961*^9, 3.721106776797407*^9}, {
   3.7211072891055193`*^9, 3.721107290417823*^9}, {3.721107559063089*^9, 
   3.7211075613969812`*^9}, {3.721109303332924*^9, 3.721109325386755*^9}, {
   3.7211104987235947`*^9, 3.721110520505679*^9}, {3.721123962679316*^9, 
   3.72112399898108*^9}, {3.7278946750055885`*^9, 3.7278946932487416`*^9}, {
   3.7278957022388268`*^9, 3.7278957206146617`*^9}, {3.727968705901952*^9, 
   3.7279687167738647`*^9}, {3.7279750823411245`*^9, 
   3.7279750838361006`*^9}, {3.7280171169219007`*^9, 3.7280171660425563`*^9}, 
   3.7280198558527346`*^9, 3.728021801989829*^9, 3.728022539874677*^9, {
   3.728029387666572*^9, 3.728029390685706*^9}, {3.728047730916263*^9, 
   3.7280477310100126`*^9}, {3.7280524494193363`*^9, 3.728052462200776*^9}, {
   3.728052559702148*^9, 3.728052597233942*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Global charges", "Section",
 CellChangeTimes->{{3.6655652467090616`*^9, 3.6655652488291826`*^9}, {
  3.721111470591807*^9, 3.721111474824472*^9}}],

Cell["\<\
This section contains some definitions involving the global charges, their \
relation to asymptotics of P- and Q-functions\
\>", "Text",
 CellChangeTimes->{{3.720848117774129*^9, 3.720848211903492*^9}, {
  3.720937431549528*^9, 3.7209374733228703`*^9}, {3.7280173920262547`*^9, 
  3.7280173924584117`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"J1", "=", "2"}], ";", 
  RowBox[{"J2", "=", "0"}], ";", 
  RowBox[{"J3", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mt", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"J1", "+", "J2", "-", "J3", "+", "2"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"J1", "-", "J2", "+", "J3"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "J1"}], "+", "J2", "+", "J3", "+", "2"}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "J1"}], "-", "J2", "-", "J3"}], ")"}]}]}], "}"}], "/.", 
    RowBox[{"L", "\[Rule]", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mh", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "S", "+", "2", "-", "n"}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", "S", "+", "n"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]"}], "-", "S", "+", "2", "+", "n"}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[CapitalDelta]"}], "+", "S", "-", "n"}], ")"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"powp", "=", 
    RowBox[{"-", "Mt"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"asymptotics", " ", "of", " ", 
    SubscriptBox["P", "a"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"powq", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Mh", "-", "1"}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "10"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}], "//", "Normal"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"asymptotics", " ", "of", " ", 
    SubscriptBox["Q", "i"]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.6345019073101773`*^9, 3.634501979462304*^9}, {
   3.6345022565231514`*^9, 3.634502262497493*^9}, {3.634503337669989*^9, 
   3.634503337836999*^9}, {3.634538159151446*^9, 3.6345382285464153`*^9}, {
   3.6345383460421352`*^9, 3.6345383482822638`*^9}, {3.634748195413992*^9, 
   3.634748199128005*^9}, 3.634748236684333*^9, 3.6347484246856127`*^9, {
   3.6347484637637787`*^9, 3.634748466579387*^9}, 3.6347486843797274`*^9, {
   3.634748728320369*^9, 3.6347487322273808`*^9}, {3.6347492868249254`*^9, 
   3.634749327146039*^9}, {3.634749388369424*^9, 3.634749397213243*^9}, {
   3.634749608249298*^9, 3.634749609813301*^9}, {3.6347496955975056`*^9, 
   3.6347496985527134`*^9}, {3.6347497869797077`*^9, 3.634749806105557*^9}, 
   3.6347586355192623`*^9, {3.6347632996335926`*^9, 3.63476332858067*^9}, {
   3.634763479492629*^9, 3.6347634818288355`*^9}, {3.6348006159092307`*^9, 
   3.634800621471549*^9}, {3.6348418961364884`*^9, 3.634841912881446*^9}, {
   3.634901431504201*^9, 3.634901434503372*^9}, {3.6349019476547227`*^9, 
   3.634901967274845*^9}, 3.6349020096222672`*^9, {3.634930796571293*^9, 
   3.6349307988344226`*^9}, {3.634991862752203*^9, 3.634991864455328*^9}, 
   3.6350042734270077`*^9, {3.635973300106573*^9, 3.6359733186616125`*^9}, {
   3.6359734269687977`*^9, 3.635973427568799*^9}, {3.635973602796286*^9, 
   3.635973603526287*^9}, {3.6359737425127277`*^9, 3.6359737426927276`*^9}, {
   3.6403396605341797`*^9, 3.6403396976572266`*^9}, {3.640374846131876*^9, 
   3.6403748553264017`*^9}, {3.6405055344358006`*^9, 3.640505558643185*^9}, {
   3.640859689780041*^9, 3.640859691670044*^9}, {3.640878779829502*^9, 
   3.6408787820836315`*^9}, 3.640977304123796*^9, {3.6411183720425653`*^9, 
   3.641118383400215*^9}, {3.641123147026595*^9, 3.641123147258608*^9}, {
   3.6527920494438133`*^9, 3.652792063691481*^9}, {3.656920427945025*^9, 
   3.656920430655422*^9}, {3.720848231046389*^9, 3.720848310234022*^9}, {
   3.7208487448903522`*^9, 3.720848745897496*^9}, 3.728017369529421*^9, {
   3.7280402213002777`*^9, 3.7280402468085594`*^9}, {3.728040278805648*^9, 
   3.7280402885403557`*^9}, {3.728041116197226*^9, 3.7280411282580576`*^9}, {
   3.728041255886017*^9, 3.7280413200642276`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"a", " ", "table", " ", "of", " ", 
     SubscriptBox["A", "a"], 
     SuperscriptBox["A", "a"]}], ",", " ", 
    RowBox[{"where", " ", 
     SubscriptBox["A", "a"], " ", "and", " ", 
     SuperscriptBox["A", "a"], " ", "are", " ", "leading", " ", "order", " ", 
     "expansion", " ", "coefficients", " ", "of", " ", 
     SubscriptBox["P", "a"], 
     RowBox[{"(", "u", ")"}], " ", "and", " ", 
     SuperscriptBox["P", "a"], 
     RowBox[{"(", "u", ")"}], " ", "at", " ", "large", " ", "u"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AAs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"I", " ", 
        FractionBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mt", "[", 
             RowBox[{"[", "a0", "]"}], "]"}], "-", 
            RowBox[{"Mh", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b", "\[NotEqual]", "a0"}], ",", 
             RowBox[{
              RowBox[{"Mt", "[", 
               RowBox[{"[", "a0", "]"}], "]"}], "-", 
              RowBox[{"Mt", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "4"}], "}"}]}], "]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", " ", "table", " ", "of", " ", 
      SubscriptBox["B", "i"], 
      SuperscriptBox["B", "i"]}], ",", " ", 
     RowBox[{"where", " ", 
      SubscriptBox["B", "i"], " ", "and", " ", 
      SuperscriptBox["B", "i"], " ", "are", " ", "leading", " ", "order", " ",
       "expansion", " ", "coefficients", " ", "of", " ", 
      SubscriptBox["Q", "i"], 
      RowBox[{"(", "u", ")"}], " ", "and", " ", 
      SuperscriptBox["Q", "i"], 
      RowBox[{"(", "u", ")"}], " ", "at", " ", "large", " ", "u"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BBs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        FractionBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mh", "[", 
             RowBox[{"[", "a0", "]"}], "]"}], "-", 
            RowBox[{"Mt", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"b", "\[NotEqual]", "a0"}], ",", 
             RowBox[{
              RowBox[{"Mh", "[", 
               RowBox[{"[", "a0", "]"}], "]"}], "-", 
              RowBox[{"Mh", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], ",", "1"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b", ",", "4"}], "}"}]}], "]"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"a0", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6345382466504507`*^9, 3.6345383947229195`*^9}, {
   3.634538465545971*^9, 3.6345384966017466`*^9}, {3.634538571991059*^9, 
   3.634538611793336*^9}, {3.6347483699924*^9, 3.6347483809050603`*^9}, {
   3.6347484156941905`*^9, 3.634748418394198*^9}, {3.6347484779976115`*^9, 
   3.634748482950661*^9}, {3.6347485841456194`*^9, 3.634748599218666*^9}, 
   3.6347487443816423`*^9, {3.6347493008661566`*^9, 3.634749303469392*^9}, {
   3.634762768443446*^9, 3.6347628024975557`*^9}, 3.6347633507795305`*^9, 
   3.634763537638194*^9, {3.634901372696837*^9, 3.634901377171093*^9}, 
   3.634901973571205*^9, {3.63498921477857*^9, 3.6349892200100155`*^9}, 
   3.634991919821539*^9, {3.6351627846240234`*^9, 3.6351627893535156`*^9}, {
   3.635973403684759*^9, 3.6359734178767843`*^9}, {3.6359737913478775`*^9, 
   3.6359737972668896`*^9}, {3.720848321852665*^9, 3.720848490289794*^9}, {
   3.7210158756586943`*^9, 3.721015885694066*^9}, 3.727930239410604*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Precomputed Leading coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"a", "|", "i"}]], " "}], TraditionalForm]]],
 "expansion"
}], "Section",
 CellChangeTimes->{{3.6655790091522284`*^9, 3.665579014796551*^9}, {
  3.7210517738374567`*^9, 3.7210517879816027`*^9}, {3.728017463569517*^9, 
  3.728017465602951*^9}}],

Cell[TextData[{
 "\nLeading coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[
     SubscriptBox["Q", 
      RowBox[{"a", "|", "i"}]],
     FontSlant->"Italic"], " "}], TraditionalForm]]],
 "expressed through global charges"
}], "Text",
 CellChangeTimes->{{3.720936065278514*^9, 3.720936116070607*^9}, {
  3.721015911909295*^9, 3.721015911909542*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slB0dn", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
          "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
           "4"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
          "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "S"}], "+", "\[DoubleStruckCapitalN]", "+", 
          "\[CapitalDelta]", "+", "4"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
         ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
           "2"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
         ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "S"}], "+", "\[DoubleStruckCapitalN]", "+", 
          "\[CapitalDelta]", "+", "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "64"]}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "64"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "192"], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "192"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "192"], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "192"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.6655790213339252`*^9, 3.66557902929038*^9}, 
   3.6655792650828667`*^9, 3.665579539825581*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"slB0up", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "192"], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "192"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "192"], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "4"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"1", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "192"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
         "2"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "4"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "64"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "64"]}], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
         "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
            "2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
           "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
            "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"2", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}],
         ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}],
         ")"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
        "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
         "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
          "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
          ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
          "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"3", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "-", "4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "-", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "+", "2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
              ")"}]}]]}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
          ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "1", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "-", "4"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "-", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
              "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", 
               "+", "2"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
              ")"}]}]]}]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "+", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-", 
           "4"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
             "2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
            "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
             "2"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"S", "+", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
            ")"}]}]]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "+", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+", 
          "2"}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"S", "+", "\[CapitalDelta]", "-", "1"}], ")"}]}]]]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
          "S", "-", "\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]", "-", 
           "4"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"4", ",", "4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "-",
               "2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]"}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
             "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+",
               "2"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"S", "-", "\[DoubleStruckCapitalN]", "-", "1"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"S", "-", "\[CapitalDelta]", "-", "1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[DoubleStruckCapitalN]", "+", "\[CapitalDelta]"}], 
             ")"}]}]]}]]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
         "S", "-", "\[DoubleStruckCapitalN]", "-", "\[CapitalDelta]", "+", 
          "2"}], ")"}]}]]}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->False,
 CellChangeTimes->{{3.6655795373924417`*^9, 3.6655795529293303`*^9}, {
  3.6655838074996777`*^9, 3.6655838112108903`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Ansatz for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "a"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "a"], TraditionalForm]]]
}], "Section",
 CellChangeTimes->{{3.6655652398376684`*^9, 3.6655652425508237`*^9}, {
  3.721051714738039*^9, 3.7210517414473753`*^9}}],

Cell[TextData[{
 "Since ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "a"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "a"], TraditionalForm]]],
 " have one cut on the real axis, they can be expressed as power series in \
Zhukovsky variable ",
 StyleBox["x(u)",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.7209362463756113`*^9, 3.720936344638698*^9}, {
  3.7280404660000362`*^9, 3.728040470977161*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Leading", " ", "coefficients", " ", "of", " ", 
    SubscriptBox["P", "a"], " ", "and", " ", 
    SubscriptBox["Q", "i"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A1", ",", "A2", ",", "A3", ",", "A4"}], "}"}], "=", 
     RowBox[{"AAs", "/.", 
      RowBox[{"n", "\[Rule]", "\[DoubleStruckCapitalN]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       SqrtBox["BBs"], "/.", 
       RowBox[{"n", "\[Rule]", "\[DoubleStruckCapitalN]"}]}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "We", " ", "can", " ", "set", " ", "some", " ", "coefficient", " ", "of", 
     " ", "expansion", " ", "of", " ", 
     SubscriptBox["P", "a"], " ", "and", " ", 
     SuperscriptBox["P", "a"], " ", "to", " ", "zero", " ", "by", " ", 
     "gauge", " ", "transformation"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cu", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "=", 
     RowBox[{
      RowBox[{"cd", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "=", "0"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6655688415766764`*^9, 3.665568879280833*^9}, 
   3.665579071548797*^9, {3.665579106604802*^9, 3.665579109398962*^9}, {
   3.665579228515775*^9, 3.665579232867024*^9}, {3.7209362016771593`*^9, 
   3.720936209675549*^9}, {3.721015932948256*^9, 3.721015973276268*^9}, {
   3.72105256537604*^9, 3.7210526061796837`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Ansatz", " ", "for", " ", 
    SubscriptBox["P", "a"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PSdn", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cd", "[", 
           RowBox[{"1", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"g", " ", "x"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cd", "[", 
           RowBox[{"2", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"-", "A3"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cd", "[", 
           RowBox[{"3", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"A4", " ", "g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cd", "[", 
           RowBox[{"4", ",", "n"}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "cutP"}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6486433660813875`*^9, 3.648643386846575*^9}, {
   3.648643522573338*^9, 3.648643551372985*^9}, {3.648643602890932*^9, 
   3.6486437171804686`*^9}, {3.6486523069997787`*^9, 
   3.6486523128421125`*^9}, {3.6486550393250585`*^9, 3.648655043126276*^9}, {
   3.6487656008717685`*^9, 3.648765657911031*^9}, {3.648766019907736*^9, 
   3.648766034157551*^9}, {3.648766407165886*^9, 3.6487664551726313`*^9}, {
   3.648799657395425*^9, 3.648799754551982*^9}, {3.6488000534020753`*^9, 
   3.6488000580113387`*^9}, {3.6488001120814314`*^9, 3.648800123465083*^9}, {
   3.6488006882033834`*^9, 3.6488006888984237`*^9}, {3.6488280051413455`*^9, 
   3.6488280095906*^9}, {3.652864457592969*^9, 3.65286449664251*^9}, {
   3.652864689477463*^9, 3.652864815391023*^9}, {3.6528648459091682`*^9, 
   3.652864901735425*^9}, 3.6528651112553415`*^9, {3.652865427931308*^9, 
   3.652865520415495*^9}, {3.6528676748385787`*^9, 3.6528677926553173`*^9}, {
   3.6528678462013803`*^9, 3.652867846237382*^9}, {3.652956895177847*^9, 
   3.6529569074795504`*^9}, {3.653515064950386*^9, 3.65351508533043*^9}, {
   3.6535153990152397`*^9, 3.653515420487468*^9}, {3.6535559570716343`*^9, 
   3.653555975283676*^9}, {3.6535560209072857`*^9, 3.653556022059351*^9}, {
   3.653556218410582*^9, 3.6535562445880795`*^9}, {3.6535668959723034`*^9, 
   3.653566908379013*^9}, 3.6535716340913086`*^9, {3.6555756570063515`*^9, 
   3.655575702534551*^9}, {3.656084173590992*^9, 3.6560841949093513`*^9}, {
   3.6655143847608256`*^9, 3.6655143853098574`*^9}, {3.6655642905033693`*^9, 
   3.665564296156693*^9}, {3.6655644069880323`*^9, 3.66556470870529*^9}, {
   3.6655647675696564`*^9, 3.665564768914733*^9}, 3.66556673942844*^9, {
   3.665570594121916*^9, 3.6655705944419346`*^9}, {3.665570721590207*^9, 
   3.6655707469646583`*^9}, {3.6656002985689135`*^9, 
   3.6656003005110245`*^9}, {3.6656009589286833`*^9, 3.665600959462714*^9}, {
   3.665605554267522*^9, 3.6656055866893764`*^9}, {3.6656058823342867`*^9, 
   3.6656058829083195`*^9}, {3.665607598558449*^9, 3.66560760103059*^9}, {
   3.7209361883580837`*^9, 3.720936219803672*^9}, {3.72801711693694*^9, 
   3.7280171169429593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Ansatz", " ", "for", " ", 
    SuperscriptBox["P", "a"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PSup", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"A1", " ", "g", 
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"1", "/", "x"}]}], ")"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cu", "[", 
           RowBox[{"1", ",", "n"}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "cutP"}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"A2", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cu", "[", 
           RowBox[{"2", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"g", " ", "x"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cu", "[", 
           RowBox[{"3", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "-", "1"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"g", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"cu", "[", 
           RowBox[{"4", ",", 
            RowBox[{"n", "-", "1"}]}], "]"}], 
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"2", "n"}], ")"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", 
           RowBox[{"cutP", "+", "1"}]}], "}"}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.6486433660813875`*^9, 3.648643386846575*^9}, {
   3.648643522573338*^9, 3.648643551372985*^9}, {3.648643602890932*^9, 
   3.6486437171804686`*^9}, {3.6486523069997787`*^9, 
   3.6486523128421125`*^9}, {3.6486550393250585`*^9, 3.648655043126276*^9}, {
   3.6487656008717685`*^9, 3.648765657911031*^9}, {3.648766019907736*^9, 
   3.648766034157551*^9}, {3.648766407165886*^9, 3.6487664551726313`*^9}, {
   3.648799657395425*^9, 3.648799754551982*^9}, {3.6488000534020753`*^9, 
   3.6488000580113387`*^9}, {3.6488001120814314`*^9, 3.648800123465083*^9}, {
   3.6488006882033834`*^9, 3.6488006888984237`*^9}, {3.6488280051413455`*^9, 
   3.6488280095906*^9}, {3.652864457592969*^9, 3.65286449664251*^9}, {
   3.652864689477463*^9, 3.652864815391023*^9}, {3.6528648459091682`*^9, 
   3.652864901735425*^9}, 3.6528651112553415`*^9, {3.652865427931308*^9, 
   3.652865520415495*^9}, {3.6528676748385787`*^9, 3.6528677926553173`*^9}, {
   3.6528678462013803`*^9, 3.652867846237382*^9}, {3.652956895177847*^9, 
   3.6529569074795504`*^9}, {3.653515064950386*^9, 3.65351508533043*^9}, {
   3.6535153990152397`*^9, 3.653515420487468*^9}, {3.6535559570716343`*^9, 
   3.653555975283676*^9}, {3.6535560209072857`*^9, 3.653556022059351*^9}, {
   3.653556218410582*^9, 3.6535562445880795`*^9}, {3.6535668959723034`*^9, 
   3.653566908379013*^9}, 3.6535716340913086`*^9, {3.6555756570063515`*^9, 
   3.655575702534551*^9}, {3.656084173590992*^9, 3.6560841949093513`*^9}, {
   3.6655143847608256`*^9, 3.6655143853098574`*^9}, {3.6655642905033693`*^9, 
   3.665564296156693*^9}, {3.6655644069880323`*^9, 3.6655648015756016`*^9}, {
   3.665564839192753*^9, 3.6655648396187773`*^9}, 3.665565851472652*^9, {
   3.6656003036632047`*^9, 3.6656003067913837`*^9}, {3.665600964086979*^9, 
   3.665600964248988*^9}, {3.6656055902405796`*^9, 3.665605595177862*^9}, {
   3.6656058867805405`*^9, 3.6656058891066737`*^9}, {3.665607587281804*^9, 
   3.665607590607994*^9}, {3.7209362299244967`*^9, 3.720936230627874*^9}, {
   3.7280171169690247`*^9, 3.728017116976043*^9}, {3.7280175035277753`*^9, 
   3.7280175060915995`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Zhukovsky", " ", "variable"}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", "u_", "]"}], "=", 
    FractionBox[
     RowBox[{"u", "+", 
      RowBox[{"g", " ", 
       SqrtBox[
        RowBox[{
         FractionBox["u", "g"], "-", "2"}]], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["u", "g"], "+", "2"}]]}]}], 
     RowBox[{"2", " ", "g"}]]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.648650118593609*^9, 3.648650121630782*^9}, {
   3.6655143390092087`*^9, 3.665514341950377*^9}, {3.6656004061080637`*^9, 
   3.665600406804104*^9}, {3.720847699117065*^9, 3.720847745475829*^9}, 
   3.720847984156316*^9, {3.720848067961782*^9, 3.720848069342743*^9}, {
   3.720851359280122*^9, 3.720851396787952*^9}, {3.721123911283174*^9, 
   3.721123924342442*^9}, {3.7279791026797824`*^9, 3.7279791031580544`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate approximation points", "Section",
 CellChangeTimes->{{3.7210515386391287`*^9, 3.721051560516611*^9}}],

Cell[TextData[{
 "The function ",
 StyleBox["DoPoints",
  FontSlant->"Italic"],
 " generates a set of probe points on the interval",
 StyleBox[" [-2g;2g]",
  FontSlant->"Italic"],
 ". All functions on this interval will be represented by their values at the \
points of this set. The points are Chebyshev nodes multiplied by 2g."
}], "Text",
 CellChangeTimes->{{3.720936976285535*^9, 3.720936994534395*^9}, {
   3.720937027517313*^9, 3.720937036837*^9}, {3.7209370704022284`*^9, 
   3.720937183773251*^9}, 3.721016037096953*^9, {3.7210514411004877`*^9, 
   3.721051467096541*^9}, {3.721051661236144*^9, 3.721051670457109*^9}, {
   3.721052631585231*^9, 3.721052633697197*^9}, {3.7280405368587875`*^9, 
   3.7280405748939114`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"generates", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DoPoints", "[", "PO_", "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{"points", "[", "g0_", "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "g0", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"i", "-", 
                 RowBox[{"1", "/", "2"}]}], "PO"], "\[Pi]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "PO"}], "}"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{"#", ",", 
             RowBox[{"WP", "*", 
              RowBox[{"3", "/", "2"}]}]}], "]"}], "&"}]}], ")"}]}], ";", "\n", 
       RowBox[{"sqr", "=", 
        RowBox[{
         RowBox[{"g0", " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"u", "/", "g0"}], "-", "2"}], "]"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"u", "/", "g0"}], "+", "2"}], "]"}]}], "/.", 
         RowBox[{"u", "->", 
          RowBox[{"points", "[", "g0", "]"}]}]}]}], ";"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.648750448868391*^9, 3.6487504492233963`*^9}, {
   3.648828246600156*^9, 3.6488282511914186`*^9}, {3.7120377689804997`*^9, 
   3.712037769527378*^9}, 3.7120379207002273`*^9, {3.7120380110133085`*^9, 
   3.712038038747863*^9}}],

Cell[BoxData[
 RowBox[{"DoPoints", "[", "PO", "]"}]], "Input",
 CellChangeTimes->{{3.7174849397733417`*^9, 3.7174849422088227`*^9}, {
  3.717485959634239*^9, 3.7174859605286574`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Generate expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"the", " ", "P"}], TraditionalForm]]],
 "-functions"
}], "Section",
 CellChangeTimes->{{3.721016078888603*^9, 3.721016114329195*^9}, {
  3.721111337966155*^9, 3.7211113737315083`*^9}, {3.7280409200368977`*^9, 
  3.7280409205153036`*^9}}],

Cell[TextData[{
 "The function",
 StyleBox[" GenerateSB0",
  FontSlant->"Italic"],
 " takes a vector of parameters ",
 StyleBox["Plist",
  FontSlant->"Italic"],
 " as an input and generates the rest of the expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "a"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "a"], TraditionalForm]]],
 ". It returns a substitution rule for all the coefficients.\nThe function ",
 StyleBox["IncrBs",
  FontSlant->"Italic"],
 " extends the list of parameters by zeros if the parameter list is shorter \
than it should be. It is useful when you increase the number of terms in the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{"a", " "}]], TraditionalForm]]],
 "expansion and want to re-use the parameters have found at previous \
iterations."
}], "Text",
 CellChangeTimes->{{3.720952667533702*^9, 3.720952671641691*^9}, {
  3.720952737423648*^9, 3.720952785528777*^9}, {3.720953036604195*^9, 
  3.720953043138422*^9}, {3.720953285047533*^9, 3.720953291939247*^9}, {
  3.720953426692326*^9, 3.720953445019835*^9}, {3.720953637722295*^9, 
  3.7209537082665*^9}, {3.72095377745929*^9, 3.720953855643824*^9}, {
  3.721016125136342*^9, 3.72101612640687*^9}, {3.7280406376860704`*^9, 
  3.7280406778550324`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "sb0", "]"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"generating", " ", "sb0", " ", "from", " ", "Plist"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateSB0", "[", "Plist_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "the", " ", "first", " ", "two", " ", "entries", " ", "of", " ", 
        "Plist", " ", "are", " ", "g", " ", "and", " ", "S"}], ",", " ", 
       RowBox[{"so", " ", "drop", " ", "them"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PListd", "=", 
       RowBox[{
        RowBox[{"Partition", "[", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"Plist", ",", "2"}], "]"}], ",", "cutP"}], "]"}], "//", 
        RowBox[{
         RowBox[{"SetPrecision", "[", 
          RowBox[{"#", ",", "WP"}], "]"}], "&"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sb0", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "substitution", " ", "rules", " ", "for", " ", "g", " ", "and", 
             " ", "S"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"g", "->", 
              RowBox[{"Plist", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "//", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{"#", ",", "WP"}], "]"}], "&"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"S", "->", 
              RowBox[{"Plist", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "//", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{"#", ",", "WP"}], "]"}], "&"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "substitution", " ", "rules", " ", "for", " ", "the", " ", 
              "coefficients", " ", "of", " ", 
              SubscriptBox["P", "a"]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"cd", "[", 
                RowBox[{"a", ",", "n"}], "]"}], "\[Rule]", 
               RowBox[{"PListd", "[", 
                RowBox[{"[", 
                 RowBox[{"a", ",", "n"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
             "substitution", " ", "rules", " ", "for", " ", "the", " ", 
              "coefficients", " ", "of", " ", 
              SuperscriptBox["P", "a"]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"cu", "[", 
                RowBox[{"a", ",", "n"}], "]"}], "\[Rule]", 
               RowBox[{"PListd", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"3", "+", "a"}], ",", "n"}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "cutP"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}], ")"}], "/.", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"c1_", ",", "c2_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"Rationalize", "[", "c1", "]"}], ",", 
            RowBox[{"Rationalize", "[", "c2", "]"}]}], "]"}]}]}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"sb00", "=", "sb0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"sb0", "=", 
       RowBox[{"sb0", "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"N", "[", 
            RowBox[{"\[CapitalDelta]0", ",", "WP"}], "]"}]}], ",", 
          RowBox[{
          "\[DoubleStruckCapitalN]", "\[Rule]", 
           "\[DoubleStruckCapitalN]0"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "There", " ", "are", " ", "two", " ", "constraints", " ", "which", " ",
         "the", " ", "coefficients", " ", "of", " ", "P", " ", "should", " ", 
        RowBox[{"satisfy", ":", " ", 
         RowBox[{
          RowBox[{
           SubscriptBox["P", "a"], 
           SuperscriptBox["P", "a"]}], "==", 
          RowBox[{"0", " ", "and", " ", "eqsc4"}], "\[Equal]", 
          RowBox[{
          "0.", " ", "We", " ", "use", " ", "them", " ", "to", " ", "find", 
           " ", "the", " ", "rest", " ", "of", " ", "the", " ", 
           "coefficients"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"eqsc4", "=", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PSdn", ".", "PSup"}], "/.", "sb0"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "\[Infinity]", ",", 
            RowBox[{
             RowBox[{"2", "cutP"}], "+", "2"}]}], "}"}]}], "]"}], "\[Equal]", 
        "0"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"slc4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"eqsc4", ",", 
           RowBox[{"Union", "[", 
            RowBox[{"Cases", "[", 
             RowBox[{"eqsc4", ",", 
              RowBox[{"cd", "[", 
               RowBox[{"4", ",", "_"}], "]"}], ",", "\[Infinity]"}], "]"}], 
            "]"}]}], "]"}], "//", "Factor"}], "//", "Last"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sb0", "=", 
       RowBox[{"sb0", "~", "Join", "~", "slc4"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sb0ext", " ", "=", "sb0"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "function", " ", "used", " ", "to", " ", "adjust", " ", "the", " ", 
    "number", " ", "of", " ", "parameters"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IncrPrm", "[", "Plist_List", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "if", " ", "the", " ", "length", " ", "of", " ", "the", " ", 
       "parameter", " ", "list", " ", "is", " ", "what", " ", "it", " ", 
       "should", " ", "be", " ", "for", " ", "given", " ", "cutP"}], ",", " ", 
      RowBox[{"do", " ", "nothing"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Flatten", "[", "Plist", "]"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"7", "cutP"}], "+", "2"}]}], ",", 
       RowBox[{"Return", "[", "Plist", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "if", " ", "the", " ", "length", " ", "is", " ", "smaller", " ", 
        "than", " ", "should", " ", "be"}], ",", " ", 
       RowBox[{"extend", " ", "with", " ", "zeros"}]}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Flatten", "[", "Plist", "]"}], "]"}], "\[NotEqual]", 
        RowBox[{
         RowBox[{"7", "cutP"}], "+", "2"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lstab", "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"Plist", ",", "2"}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"drop", " ", "g", " ", "and", " ", "S"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"lstabParts", "=", 
         RowBox[{"Partition", "[", 
          RowBox[{"lstab", ",", 
           RowBox[{
            RowBox[{"Length", "[", "lstab", "]"}], "/", "7"}]}], "]"}]}], 
        RowBox[{"(*", 
         RowBox[{
         "slice", " ", "the", " ", "parameter", " ", "list", " ", "order", 
          " ", "by", " ", "order"}], "*)"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "extend", " ", "each", " ", "slice", " ", "with", " ", "zeros"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"lstabParts", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"lstabParts", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "~", "Join", "~", 
              RowBox[{"Table", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", "cutP", "}"}]}], "]"}]}], ",", "cutP"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "7"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "add", " ", "g", " ", "and", " ", "S", " ", "and", " ", "return", 
          " ", "the", " ", "resulting", " ", "vector", " ", "of", " ", 
          "parameters"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"Take", "[", 
           RowBox[{"Plist", ",", "2"}], "]"}], "~", "Join", "~", 
          RowBox[{"Flatten", "[", "lstabParts", "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.648829061658775*^9, 3.648829065673004*^9}, 
   3.6528675541956787`*^9, {3.652942722188695*^9, 3.6529427263437014`*^9}, {
   3.65297575768692*^9, 3.65297578390442*^9}, {3.652975910450658*^9, 
   3.6529759428555107`*^9}, {3.6529764589070272`*^9, 
   3.6529764843854847`*^9}, {3.652976729482504*^9, 3.652976777290238*^9}, {
   3.6534943758158865`*^9, 3.6534943767818956`*^9}, {3.653494916665844*^9, 
   3.653494929326906*^9}, {3.6555759799038115`*^9, 3.6555759847838864`*^9}, {
   3.655578351708925*^9, 3.65557836633165*^9}, {3.665514436554788*^9, 
   3.6655144509996147`*^9}, {3.6655675638605947`*^9, 3.665567637691818*^9}, {
   3.665568164277937*^9, 3.6655682337349095`*^9}, {3.665568265159707*^9, 
   3.66556829511742*^9}, {3.6655688852691755`*^9, 3.665568905562336*^9}, 
   3.6655701340276003`*^9, {3.665570182963399*^9, 3.6655702153792534`*^9}, {
   3.665570266091154*^9, 3.66557026760224*^9}, {3.665570412321518*^9, 
   3.6655704151866817`*^9}, {3.665570864379374*^9, 3.6655708779711514`*^9}, {
   3.665579125948909*^9, 3.665579129805129*^9}, {3.66560087319678*^9, 
   3.665600875778928*^9}, {3.665600932626179*^9, 3.6656009353533354`*^9}, 
   3.665604189102439*^9, {3.6656079496615305`*^9, 3.6656079511316147`*^9}, {
   3.720953099877866*^9, 3.72095313854674*^9}, {3.720953326761854*^9, 
   3.720953422431445*^9}, {3.720953876917323*^9, 3.720953906165175*^9}, {
   3.72095402393465*^9, 3.7209541236861763`*^9}, {3.720954417289011*^9, 
   3.720954431087207*^9}, {3.7209544758058558`*^9, 3.7209545383436527`*^9}, {
   3.7209546005387573`*^9, 3.720954622185247*^9}, {3.721016165315024*^9, 
   3.721016256469788*^9}, {3.7210163088307533`*^9, 3.721016333759179*^9}, {
   3.728017117000107*^9, 3.7280171170231686`*^9}, {3.7280175532590313`*^9, 
   3.728017567354541*^9}, {3.72801895732792*^9, 3.728018961620356*^9}, {
   3.7280320305506887`*^9, 3.7280320317807198`*^9}, 3.728049184434591*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Find Q-functions", "Section",
 CellChangeTimes->{{3.652956993342461*^9, 3.6529570120585318`*^9}, {
  3.721020475755351*^9, 3.721020483995303*^9}}],

Cell[CellGroupData[{

Cell["Power asymptotics", "Subsection",
 CellChangeTimes->{{3.721016559006736*^9, 3.721016631489769*^9}, {
  3.721016844923011*^9, 3.721016861873605*^9}}],

Cell["\<\
To make the computations more efficient, it is convenient to idenitfy power \
asymptotics of various quantities and treat them separately from the rest of \
the ansatz\
\>", "Text",
 CellChangeTimes->{3.721016850883596*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"power", " ", "asymptotics", " ", "of", " ", 
    SubscriptBox["P", "a"], " ", "and", " ", 
    SubscriptBox["Q", "i"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ppow", "=", 
     RowBox[{"u", "^", "powp"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qpow", "=", 
     RowBox[{
      RowBox[{"u", "^", "powq"}], "/.", 
      RowBox[{"n", "\[Rule]", "\[DoubleStruckCapitalN]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6655689556892033`*^9, 3.665568967015851*^9}, {
  3.6655690002957544`*^9, 3.6655690173047276`*^9}, {3.6655690942881303`*^9, 
  3.6655691016875534`*^9}, {3.6655702967539077`*^9, 3.665570299546067*^9}, {
  3.7210164726340857`*^9, 3.721016496325912*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"power", " ", "asymptotics", " ", "of", " ", 
    SuperscriptBox["P", "a"], " ", "and", " ", 
    SuperscriptBox["Q", "i"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qpowUP", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "qpow"}], "/", "u"}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppowUP", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "ppow"}], "/", "u"}], ")"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6556564493972406`*^9, 3.655656456469645*^9}, {
  3.6655692473908873`*^9, 3.6655692518071404`*^9}, {3.665569359169281*^9, 
  3.665569371445983*^9}, {3.6655703081055565`*^9, 3.66557032703364*^9}, {
  3.6655709234337516`*^9, 3.6655709311781945`*^9}, {3.665582925123209*^9, 
  3.665582978834281*^9}, {3.72101650169379*^9, 3.721016513085395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"power", " ", "asymptotics", " ", "of", " ", 
    SubscriptBox["Q", 
     RowBox[{"a", "|", "i"}]], " ", "and", " ", 
    SuperscriptBox["Q", 
     RowBox[{"a", "|", "i"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qaipow", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "qpow", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], " ", 
        RowBox[{
        "ppow", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], " ", 
        "u"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qaipowUP", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "qpowUP", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], " ", 
        RowBox[{
        "ppowUP", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], " ",
         "u"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.655578697794241*^9, 3.6555786981092453`*^9}, {
  3.655578742474927*^9, 3.65557875438761*^9}, {3.665569109752015*^9, 
  3.6655691210546618`*^9}, {3.665569408790119*^9, 3.6655694164385567`*^9}, {
  3.6655695707163806`*^9, 3.665569573084516*^9}, {3.6655714764533825`*^9, 
  3.6655714829077516`*^9}, {3.721016520950563*^9, 3.721016545980826*^9}}],

Cell[TextData[{
 "Since we will often have to expand expressions like ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"u", " ", "\[PlusMinus]", " ", 
      RowBox[{"i", "/", "2"}]}], ")"}], "n"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"x", "(", "u", ")"}], "n"], TraditionalForm]]],
 " at large u, it is efficient to pre-compute them"
}], "Text",
 CellChangeTimes->{3.721016808101653*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"defslup", ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"slup", "=", 
      RowBox[{
       RowBox[{"u", "^", "a_."}], ":>", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"u", "^", "a"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"I", "/", "2"}], "/", "u"}]}], ")"}], "^", "a"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "\[Infinity]", ",", 
            RowBox[{"2", "cutQai"}]}], "}"}]}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"slum", "=", 
      RowBox[{
       RowBox[{"u", "^", "a_."}], ":>", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"u", "^", "a"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{
               RowBox[{"I", "/", "2"}], "/", "u"}]}], ")"}], "^", "a"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "\[Infinity]", ",", 
            RowBox[{"2", "cutQai"}]}], "}"}]}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"slx", "=", 
      RowBox[{
       RowBox[{"x", "^", "a_."}], "\[RuleDelayed]", 
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"g", "^", "a"}], " ", 
         RowBox[{"u", "^", "a"}], " ", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"X", "[", "u", "]"}], 
              RowBox[{"g", " ", "u"}]], ")"}], "^", "a"}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "\[Infinity]", ",", 
             RowBox[{"2", "cutQai"}]}], "}"}]}], "]"}]}], "]"}]}]}]}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.721016797584235*^9, 3.72101682883539*^9}, {
  3.728017146370212*^9, 3.728017146377232*^9}, {3.728019658857843*^9, 
  3.7280196707695203`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"a", "|", "i"}]], TraditionalForm]]],
 "(u) at ",
 StyleBox["u\[Rule]i\[Infinity]",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.665569487847641*^9, 3.6655694903577843`*^9}, {
  3.721016954050359*^9, 3.721017040631982*^9}}],

Cell[TextData[{
 "The function FindQlarge solves the equation ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"a", "|", "i"}]], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox["(u+i/2) - ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"a", "|", "i"}]], "(", 
     RowBox[{"u", "-", 
      RowBox[{"i", "/", "2"}]}], ")"}], "=="}], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", "a"], " ", 
    RowBox[{"(", "u", ")"}], " ", 
    RowBox[{
     SuperscriptBox["P", "b"], "(", 
     RowBox[{"u", "+", 
      RowBox[{"i", "/", "2"}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"a", "|", "i"}]], "(", 
     RowBox[{"u", "+", 
      RowBox[{"i", "/", "2"}]}], ")"}]}], TraditionalForm]],
  FontSlant->"Italic"],
 " expanded at ",
 StyleBox["u\[Rule]+i\[Infinity]",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.721014400252447*^9, 3.721014547025268*^9}, {
   3.7210146601434917`*^9, 3.72101469705744*^9}, {3.721015097053053*^9, 
   3.721015102790863*^9}, 3.7210170247215776`*^9, 3.7280226684620733`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"atime", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tm", "=", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"#1", ",", "\"\<::\>\"", ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"atime", "-", 
         RowBox[{"(", 
          RowBox[{"atime", "=", 
           RowBox[{"AbsoluteTime", "[", "]"}]}], ")"}]}], ")"}]}]}], "]"}], 
    "&"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7280176083004074`*^9, 3.7280176524899263`*^9}, {
  3.728017735061531*^9, 3.7280177448204737`*^9}, {3.728018744327583*^9, 
  3.7280187498974247`*^9}}],

Cell[BoxData[
 RowBox[{"FindQlarge", ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "expand", " ", "the", " ", "power", " ", "asymptotics", " ", "of", " ", 
      "Q", 
      RowBox[{"(", "u", ")"}], " ", "shifted", " ", "by", " ", 
      RowBox[{"i", "/", "2"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"qaipowRatioPlus", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"qaipow", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "+", 
               RowBox[{"I", "/", "2"}]}]}]}], ")"}], "/", "qaipow"}], "/.", 
          " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], ":>", 
           RowBox[{
            RowBox[{"u", "^", "b"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a", "/", "u"}]}], ")"}], "^", "b"}]}]}]}], "/.", 
         "sb0ext"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Infinity]", ",", 
          RowBox[{"2", "cutQai"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"qaipowRatioMinus", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"qaipow", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"u", "-", 
               RowBox[{"I", "/", "2"}]}]}]}], ")"}], "/", "qaipow"}], "/.", 
          " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"u", "+", "a_"}], ")"}], "^", "b_"}], ":>", 
           RowBox[{
            RowBox[{"u", "^", "b"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"a", "/", "u"}]}], ")"}], "^", "b"}]}]}]}], "/.", 
         "sb0ext"}], ",", 
        RowBox[{"{", 
         RowBox[{"u", ",", "\[Infinity]", ",", 
          RowBox[{"2", "cutQai"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", "B", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"divide", " ", 
       SubscriptBox["P", "a"], " ", "and", " ", 
       SuperscriptBox["P", "a"], " ", "by", " ", "their", " ", "power", " ", 
       "asymptotics"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"psd0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PSdn", "/", "ppow"}], "/.", "slx"}], "//.", "sb0ext"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"psu0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PSup", "/", "ppowUP"}], "/.", "slx"}], "//.", "sb0ext"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "use", " ", "the", " ", "information", " ", "we", " ", "have", " ", 
       "about", " ", "the", " ", "leadning", " ", "expansion", " ", 
       "coefficients", " ", "of", " ", 
       SubscriptBox["Q", 
        RowBox[{"a", "|", "i"}]]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"slB0", "=", 
      RowBox[{"slB0dn", "/.", "sb0ext"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "make", " ", "an", " ", "ansatz", " ", "for", " ", "the", " ", 
        "expansion", " ", "of", " ", "Q", 
        RowBox[{"(", "u", ")"}], " ", "without", " ", "the", " ", "power"}], 
       "-", 
       RowBox[{"like", " ", "asymptotic"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Bparts", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B", "[", 
            RowBox[{"a", ",", "i0", ",", "j"}], "]"}], "/", 
           RowBox[{
            RowBox[{"(", "u", ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "j"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "cutQai"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i0", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "this", " ", "loop", " ", "constructs", " ", "and", " ", "solves", " ",
         "a", " ", "system", " ", "of", " ", "equations", " ", "for", " ", 
        "coefficients", " ", "of", " ", "expansion", " ", "of", " ", 
        SubscriptBox["Q", 
         RowBox[{"a", "|", "i"}]], " ", "for", " ", "i"}], "=", 
       RowBox[{
        RowBox[{"1", ".."}], "4"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "take", " ", "part", " ", "of", " ", "the", " ", "ansatz", " ", "for",
          " ", 
         SubscriptBox["Q", 
          RowBox[{"a", "|", "i"}]], " ", "corresponding", " ", "to", " ", 
         "i"}], "=", "i0"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Bpart", "=", 
         RowBox[{"Bparts", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "i0"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "make", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
          "expansion", " ", "coefficients", " ", 
          SubscriptBox[
           SuperscriptBox["B", 
            RowBox[{"(", "n", ")"}]], 
           RowBox[{"a", "|", 
            SubscriptBox["i", "0"]}]], " ", "used", " ", "at", " ", "this", 
          " ", "iteration"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Bs", "=", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"a", ",", "i0", ",", "n"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "cutQai"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "4"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Bpartlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"Bpart", ",", "bb"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"bb", ",", "Bs"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"compute", " ", 
          SubscriptBox["Q", 
           RowBox[{"a", "|", "i"}]], 
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"i", "/", "2"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"qqplist", "=", 
         RowBox[{
          RowBox[{"qaipowRatioPlus", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "i0"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "Bpartlist", "]"}], "/.", "slup"}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"compute", " ", 
          SubscriptBox["Q", 
           RowBox[{"a", "|", "i"}]], 
          RowBox[{"(", 
           RowBox[{"u", "-", 
            RowBox[{"i", "/", "2"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"qqmlist", "=", 
         RowBox[{
          RowBox[{"qaipowRatioMinus", "[", 
           RowBox[{"[", 
            RowBox[{"All", ",", "i0"}], "]"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Transpose", "[", "Bpartlist", "]"}], "/.", "slum"}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Using", " ", "the", " ", "relation", " ", "powp", " ", 
           RowBox[{"\[Chi]up", ".", "powp"}]}], " ", "=", " ", 
          RowBox[{
           RowBox[{"1", "/", "u"}], " ", "construct", " ", 
           SubscriptBox["P", "a"], 
           RowBox[{"(", "u", ")"}], 
           SuperscriptBox["P", "b"], 
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"i", "/", "2"}]}], ")"}]}]}], " ", "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"KP", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "u"}], " ", 
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{"psd0", ",", "psu0"}], "]"}]}], "//.", "sb0ext"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Construct", " ", "the", " ", "rhs", " ", "of", " ", "the", " ", 
          "equation"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"rhs1list", "=", " ", 
         RowBox[{"KP", ".", 
          RowBox[{"(", "qqplist", ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Construct", " ", "-", "lhs"}], " ", "=", " ", 
          FormBox[
           RowBox[{
            RowBox[{
             SubscriptBox["Q", 
              RowBox[{"a", "|", "i"}]], 
             StyleBox["(",
              FontSlant->"Italic"], 
             StyleBox[
              RowBox[{"u", "+", 
               RowBox[{"i", "/", "2"}]}],
              FontSlant->"Italic"], 
             StyleBox[")",
              FontSlant->"Italic"]}], 
            StyleBox["-",
             FontSlant->"Italic"], 
            RowBox[{
             SubscriptBox["Q", 
              RowBox[{"a", "|", "i"}]], "(", 
             RowBox[{"u", "-", 
              RowBox[{"i", "/", "2"}]}], ")"}]}],
           TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"lhslist", "=", 
         RowBox[{"qqplist", "-", "qqmlist"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Combine", " ", "rhs", " ", "and", " ", "lhs", " ", "to", " ", "get",
           " ", "the", " ", "complete", " ", "equation"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"eqs0", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"rhs1list", "+", "lhslist"}], "]"}], ",", 
           RowBox[{"{", "u", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"equations", "=", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"FF", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "n"}], "+", "1"}], ",", "m"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"n", ",", "0", ",", "cutQai"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "4"}], "}"}]}], "]"}], "]"}], "/.", 
          RowBox[{"FF", "\[Rule]", "List"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Extract", " ", "from", " ", "the", " ", "system", " ", "of", " ", 
           "equations", " ", "the", " ", "corresponding", " ", "matrix"}], 
          ",", " ", 
          RowBox[{"where", " ", "indices", " ", 
           RowBox[{"are", ":", " ", 
            RowBox[{
            "power", " ", "of", " ", "u", " ", "and", " ", "number", " ", 
             "of", " ", "equation"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"tbeqs", "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"eqs0", "\[LeftDoubleBracket]", 
              RowBox[{"equations", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "2"}], "\[RightDoubleBracket]"}], 
              "\[RightDoubleBracket]"}], ",", "u", ",", 
             RowBox[{"-", 
              RowBox[{"equations", "\[LeftDoubleBracket]", 
               RowBox[{"i", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "]"}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "@", "equations"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Extract", " ", "the", " ", "inhomogeneous", " ", "part", " ", "of", 
          " ", "the", " ", "linear", " ", "system"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"inhom", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Take", "[", 
              RowBox[{
               RowBox[{"tbeqs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "4"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Length", "[", "tbeqs", "]"}]}], "}"}]}], "]"}], ".", 
           RowBox[{"Take", "[", 
            RowBox[{"Bs", ",", "4"}], "]"}]}], "/.", "slB0"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Extract", " ", "the", " ", "homogeneous", " ", "part", " ", "of", 
          " ", "the", " ", "linear", " ", "system"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"hom", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Drop", "[", 
            RowBox[{
             RowBox[{"tbeqs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "4"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "tbeqs", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Solve", " ", "the", " ", "system", " ", "and", " ", "transform", 
          " ", "the", " ", "solution", " ", "into", " ", "a", " ", 
          "substitution", " ", "form"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"slB", "[", "i0", "]"}], "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rule", "@@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Drop", "[", 
                 RowBox[{"Bs", ",", "4"}], "]"}], ",", 
                RowBox[{"LinearSolve", "[", 
                 RowBox[{"hom", ",", 
                  RowBox[{"-", "inhom"}]}], "]"}]}], "}"}], "\[Transpose]"}], 
             ")"}]}], ")"}], "~", "Join", "~", "slB0"}]}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i0", ",", "4"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Plug", " ", "the", " ", "solutuin", " ", "into", " ", "the", " ", 
       "ansatz"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"QDNlarge", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qaipow", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All"}], "]"}], "]"}], "//.", "sb0ext"}], 
        ")"}], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Bparts", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "i"}], "]"}], "]"}], "/.", 
          RowBox[{"slB", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.6655695430928006`*^9, 3.665569545388932*^9}, 
   3.665576841903269*^9, {3.6655794072579985`*^9, 3.665579422025843*^9}, {
   3.665581875762189*^9, 3.6655819911517887`*^9}, {3.66558241358195*^9, 
   3.66558241707015*^9}, {3.6655824534922333`*^9, 3.665582466700989*^9}, {
   3.665582511981579*^9, 3.6655825130126376`*^9}, 3.6655830307112484`*^9, {
   3.6655841643990917`*^9, 3.665584165014127*^9}, {3.665584334908844*^9, 
   3.6655843352048607`*^9}, {3.6655844223178434`*^9, 3.665584440718896*^9}, {
   3.6655844814942284`*^9, 3.6655844821832676`*^9}, {3.721015127056571*^9, 
   3.7210152837125797`*^9}, {3.721015487084776*^9, 3.72101564860795*^9}, {
   3.72101568066361*^9, 3.7210157511172943`*^9}, {3.721101315724784*^9, 
   3.721101481190215*^9}, {3.721101518282468*^9, 3.721101602315444*^9}, 
   3.721101674862529*^9, {3.721101727233838*^9, 3.721101832763488*^9}, {
   3.721101875452108*^9, 3.721101914896674*^9}, {3.7211020031326637`*^9, 
   3.7211020111710978`*^9}, {3.721102048527116*^9, 3.721102050820921*^9}, {
   3.721102946235991*^9, 3.721102991601387*^9}, {3.721103066629963*^9, 
   3.721103115687579*^9}, {3.721103208893344*^9, 3.721103234172001*^9}, {
   3.721103608283785*^9, 3.721103646014717*^9}, {3.72110367727112*^9, 
   3.721103706710245*^9}, {3.7211038023305798`*^9, 3.721103805407156*^9}, {
   3.7280171464053073`*^9, 3.7280171464333816`*^9}, {3.7280176626058254`*^9, 
   3.7280177238707833`*^9}, {3.7280189888347034`*^9, 
   3.7280190500865974`*^9}, {3.728019139185161*^9, 3.728019150377898*^9}, {
   3.728019581717697*^9, 3.7280195826000605`*^9}, {3.7280196816444454`*^9, 
   3.728019682877724*^9}, {3.7280199737414713`*^9, 3.7280199841009955`*^9}, {
   3.7280207459*^9, 3.728020792199128*^9}, 3.7280226680775504`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"a", "|", "i"}]], TraditionalForm]]],
 "(u) at u\[Element][-2g;2g]"
}], "Subsection",
 CellChangeTimes->{{3.665569487847641*^9, 3.6655694903577843`*^9}, {
  3.721016954050359*^9, 3.721017040631982*^9}, {3.7210170818537283`*^9, 
  3.721017103453431*^9}}],

Cell[TextData[{
 "We will often need to values ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "(", "u", ")"}], "a"], " "}], TraditionalForm]]],
 ", so we precompute it and store in the variable XX[g,u,a]"
}], "Text",
 CellChangeTimes->{{3.721017284827869*^9, 3.72101733248917*^9}, {
  3.721017379307086*^9, 3.721017415554194*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "XX", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"XX", "[", 
     RowBox[{"gg_", ",", 
      RowBox[{"u_", "?", "NumericQ"}], ",", "a_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"XX", "[", 
      RowBox[{"gg", ",", "u", ",", "a"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"gg", ",", "u", ",", "a"}], "]"}], ";"}], "*)"}], 
      RowBox[{
       RowBox[{
        RowBox[{"X", "[", "u", "]"}], "^", "a"}], "/.", 
       RowBox[{"g", "->", "gg"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Initiallization", " ", "of", " ", "XX"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XXini", ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"XX", "[", 
         RowBox[{"g0", ",", "uu0", ",", "a"}], "]"}], ",", "WP"}], "]"}], "/.", 
      RowBox[{"uu0", "\[Rule]", 
       RowBox[{"uu", "+", 
        RowBox[{"I", " ", "b"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "shiftQai"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"uu", ",", 
       RowBox[{"points", "[", "g0", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"XXini", ";"}]}], "Input",
 CellChangeTimes->{{3.721017256936961*^9, 3.7210172661697683`*^9}, {
   3.72105294139042*^9, 3.721052943926449*^9}, 3.7280171170442233`*^9, 
   3.728017166054561*^9, {3.728021397577441*^9, 3.7280213996389527`*^9}, {
   3.7280215497733307`*^9, 3.7280215556368847`*^9}, {3.728021640727251*^9, 
   3.7280216429993234`*^9}, {3.7280217127985325`*^9, 3.7280217251764493`*^9}}],

Cell[TextData[{
 "The function ",
 StyleBox["SolveQPP ",
  FontSlant->"Italic"],
 "brings the solution for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", 
     RowBox[{"a", "|", "i"}]], " "}], TraditionalForm]]],
 "from Im ",
 StyleBox["u=i(n-1/2)",
  FontSlant->"Italic"],
 " to the real axis.This is achieved by repeatedly appying the matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Delta]", "ab"], "+", 
    RowBox[{
     SubscriptBox["P", "a"], 
     SuperscriptBox["P", "b"]}]}], TraditionalForm]]],
 ". The notation is as follows: Qai[n][u] is a matrix of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", 
    RowBox[{"a", "|", "j"}]], TraditionalForm]],
  FontSlant->"Italic"],
 StyleBox["(u+i(n-1/2)) for a=1,..,4, j=1,..,4",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.721017112765669*^9, 3.721017168870899*^9}, {
  3.721017571833948*^9, 3.7210176936087503`*^9}, {3.7210177942036858`*^9, 
  3.721017884707643*^9}, {3.721018021163801*^9, 3.721018033896844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SolveQPP", "[", "n0_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\n", 
     RowBox[{
      RowBox[{"Clear", "[", 
       RowBox[{"QaiDN", ",", "QaiDNp", ",", "PP", ",", "PP2"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PSnDN", "[", "uu_", "]"}], "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"PSdn", "//.", "sb0ext"}], "]"}], "//.", "sb0ext"}], "/.", 
           RowBox[{
            RowBox[{"x", "^", "a_."}], "->", 
            RowBox[{
             RowBox[{"XX", "[", 
              RowBox[{
               RowBox[{"g", "/.", "sb0"}], ",", "uu", ",", "1"}], "]"}], "^", 
             "a"}]}]}], "/.", 
          RowBox[{"u", "\[Rule]", "uu"}]}], ",", "WP"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PSnUP", "[", "uu_", "]"}], "=", 
       RowBox[{"SetPrecision", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Expand", "[", 
             RowBox[{"PSup", "//.", "sb0ext"}], "]"}], "//.", "sb0ext"}], "/.", 
           RowBox[{
            RowBox[{"x", "^", "a_."}], "->", 
            RowBox[{
             RowBox[{"XX", "[", 
              RowBox[{
               RowBox[{"g", "/.", "sb0"}], ",", "uu", ",", "1"}], "]"}], "^", 
             "a"}]}]}], "/.", 
          RowBox[{"u", "\[Rule]", "uu"}]}], ",", "WP"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"construct", " ", "the", " ", "matrix", " ", 
         SubscriptBox["\[Delta]", "ab"]}], "+", 
        RowBox[{
         SubscriptBox["P", "a"], 
         SuperscriptBox["P", "b"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PP2", "[", 
        RowBox[{"uu_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"PlstDN", "=", 
          RowBox[{"PSnDN", "[", "uu", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"PlstUP", "=", 
          RowBox[{"PSnUP", "[", "uu", "]"}]}], ";", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Boole", "[", 
             RowBox[{"a0", "==", "b0"}], "]"}], "+", 
            RowBox[{
             RowBox[{"PlstDN", "[", 
              RowBox[{"[", "a0", "]"}], "]"}], 
             RowBox[{"PlstUP", "[", 
              RowBox[{"[", "b0", "]"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a0", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b0", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PP", "[", 
        RowBox[{"u_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"PP", "[", "u", "]"}], "=", 
        RowBox[{"PP2", "[", "u", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "evaluate", " ", "the", " ", "asymptotic", " ", "expansion", " ", 
         "of", " ", 
         SubscriptBox["Q", 
          RowBox[{"a", "|", "i"}]], " ", "at", " ", "Im", " ", "u"}], "=", 
        RowBox[{
         RowBox[{"i", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", "-", 
             RowBox[{"1", "/", "2"}]}], ")"}], ".", " ", "This"}], " ", 
          "will", " ", "be", " ", "the", " ", "end"}], "-", 
         RowBox[{"point", " ", "of", " ", "the", " ", "recurion"}]}]}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"QaiDN", "[", "n0", "]"}], "[", "uu_", "]"}], "=", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"QDNlarge", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All"}], "]"}], "]"}], "/.", 
         RowBox[{"u", "->", 
          RowBox[{"uu", "+", 
           RowBox[{"I", " ", "n0"}], "-", 
           RowBox[{"I", "/", "2"}]}]}]}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"define", " ", "a", " ", "recurion", " ", "step"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"QaiDN", "[", "n_", "]"}], "[", "u_", "]"}], ":=", 
       RowBox[{
        RowBox[{
         RowBox[{"QaiDN", "[", "n", "]"}], "[", "u", "]"}], "=", 
        RowBox[{"SetPrecision", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"PP", "[", 
            RowBox[{"u", "+", 
             RowBox[{"I", " ", "n"}]}], "]"}], ".", 
           RowBox[{
            RowBox[{"QaiDN", "[", 
             RowBox[{"n", "+", "1"}], "]"}], "[", "u", "]"}]}], ",", "WP"}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"QaiDNp", "[", 
        RowBox[{"u_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"QaiDNp", "[", "u", "]"}], "=", 
        RowBox[{
         RowBox[{"QaiDN", "[", "1", "]"}], "[", "u", "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Evaluate", " ", 
        SubscriptBox["Q", 
         RowBox[{"a", "|", "i"}]], " ", "at", " ", "a", " ", "number", " ", 
        "of", " ", "point", " ", "on", " ", "the", " ", 
        RowBox[{
         RowBox[{"interval", "  ", "\[IndentingNewLine]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "g"}], ";", 
           RowBox[{"2", "g"}]}], "]"}], ".", " ", "Each"}], " ", "call", " ", 
        "to", " ", "QaiDNp", " ", "starts", " ", "a", " ", "recursion", " ", 
        "which", " ", "stops", " ", "when", " ", "u", " ", "reaches", " ", 
        SubscriptBox["in", "0"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"QaiDNplist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"QaiDNp", "[", "p", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", 
           RowBox[{"points", "[", 
            RowBox[{"g", "/.", "sb0"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        SuperscriptBox["Q", 
         RowBox[{"a", "|", "i"}]], " ", "is", " ", "inverse", " ", "of", " ", 
        SubscriptBox["Q", 
         RowBox[{"a", "|", "i"}]]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"QaiUPplist", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Inverse", "[", "#", "]"}], "\[Transpose]"}], " ", "&"}], "/@",
         "QaiDNplist"}]}], ";"}]}], "\n", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6487504847639422`*^9, 3.648750485373952*^9}, {
   3.6487505358082275`*^9, 3.6487505854389896`*^9}, {3.648750662090167*^9, 
   3.6487506683552628`*^9}, 3.6487507923171673`*^9, {3.6487508290077305`*^9, 
   3.64875083091276*^9}, {3.6488280753893633`*^9, 3.6488280805726595`*^9}, {
   3.6488964505696077`*^9, 3.648896451189643*^9}, 3.651295000947826*^9, 
   3.651295042776037*^9, {3.6512950770104628`*^9, 3.651295254979454*^9}, {
   3.651295401823422*^9, 3.651295482229791*^9}, {3.6512955792768106`*^9, 
   3.651295594558086*^9}, {3.6537539190719633`*^9, 3.653753948712633*^9}, {
   3.653756942482527*^9, 3.65375695110754*^9}, {3.6537625898242664`*^9, 
   3.6537626014493027`*^9}, {3.6538802893974624`*^9, 
   3.6538802920849667`*^9}, {3.6561441410578527`*^9, 3.656144147620369*^9}, 
   3.665584540541606*^9, {3.66558644526355*^9, 3.6655866183164473`*^9}, {
   3.6655868791473665`*^9, 3.665586908660054*^9}, {3.665586940525877*^9, 
   3.665586972466704*^9}, {3.6655870163782153`*^9, 3.665587017194262*^9}, {
   3.6655873308242006`*^9, 3.6655873353274584`*^9}, {3.6655874986497993`*^9, 
   3.665587507626313*^9}, {3.6655876402869005`*^9, 3.6655876435580883`*^9}, {
   3.6655883302253633`*^9, 3.6655883407619658`*^9}, 3.6656024799526815`*^9, {
   3.6656482627780933`*^9, 3.66564827810606*^9}, 3.6656513883856077`*^9, 
   3.72101726308613*^9, {3.721017560187204*^9, 3.7210175917031317`*^9}, {
   3.721017684376626*^9, 3.721017685335832*^9}, {3.721017750584682*^9, 
   3.7210177867419147`*^9}, {3.721017898951223*^9, 3.72101799985229*^9}, {
   3.721018042297996*^9, 3.721018063406382*^9}, {3.721018370627069*^9, 
   3.721018640764295*^9}, {3.7280208770108347`*^9, 3.728020911043342*^9}, {
   3.7280212081706085`*^9, 3.728021220122397*^9}, {3.7280216583400917`*^9, 
   3.7280216633534565`*^9}, {3.728021739276952*^9, 3.728021754736085*^9}, {
   3.728022090634638*^9, 3.728022097174061*^9}, {3.728041466279257*^9, 
   3.7280414662857733`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "i"], ",", " ", 
    SuperscriptBox["Q", "i"], ",", " ", 
    SubscriptBox[
     OverscriptBox["Q", "~"], "i"], ",", " ", 
    SuperscriptBox[
     OverscriptBox["Q", "~"], "i"]}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.721018682453339*^9, 3.7210186936636868`*^9}, {
  3.7210188419018593`*^9, 3.7210188425127077`*^9}, {3.721019014310102*^9, 
  3.7210191377721*^9}}],

Cell[TextData[{
 "We compute  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "i"], ",", " ", 
    SuperscriptBox["Q", "i"], ",", " ", 
    SubscriptBox[
     OverscriptBox["Q", "~"], "i"], ",", " ", 
    SuperscriptBox[
     OverscriptBox["Q", "~"], "i"]}], TraditionalForm]]],
 " using the equations ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Q", "i"], " ", "=", " ", 
    RowBox[{
     RowBox[{"-", " ", 
      RowBox[{
       SubscriptBox["Q", 
        RowBox[{"a", "|", "i"}]], "(", 
       RowBox[{"u", "+", 
        RowBox[{"i", "/", "2"}]}], ")"}]}], " ", 
     SuperscriptBox["P", "a"]}]}], TraditionalForm]]],
 " and the like"
}], "Text",
 CellChangeTimes->{{3.721018695330928*^9, 3.721018696243816*^9}, {
  3.7210188264500923`*^9, 3.721018863553939*^9}, {3.721019149375712*^9, 
  3.7210191824726973`*^9}, {3.721019224776869*^9, 3.721019247562446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "makes", " ", "the", " ", "list", " ", "of", " ", "Qi", " ", "at", " ", 
    "the", " ", "probe", " ", "points"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DoQlist", ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g0", "=", 
         RowBox[{"g", "/.", "sb0"}]}], ",", 
        RowBox[{"S0", "=", 
         RowBox[{"S", "/.", "sb0"}]}], ",", "pf"}], "}"}], ",", 
      RowBox[{
       RowBox[{"QiDNlist", "=", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"PSup", "/.", 
                 RowBox[{"x", "\[Rule]", 
                  RowBox[{"X", "[", "u", "]"}]}]}], "//.", "sb0"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{
                 RowBox[{"points", "[", "g0", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", 
             RowBox[{"QaiDNplist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "@", 
               RowBox[{"points", "[", "g0", "]"}]}]}], "}"}]}], "]"}], 
          "\[Transpose]"}]}]}], ";", 
       RowBox[{"QitDNlist", "=", 
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"PSup", "/.", 
                 RowBox[{"x", "\[Rule]", 
                  RowBox[{"1", "/", 
                   RowBox[{"X", "[", "u", "]"}]}]}]}], "//.", "sb0"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{
                 RowBox[{"points", "[", "g0", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", 
             RowBox[{"QaiDNplist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "@", 
               RowBox[{"points", "[", "g0", "]"}]}]}], "}"}]}], "]"}], 
          "\[Transpose]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"QiUPlist", "=", 
        RowBox[{"+", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"PSdn", "/.", 
                 RowBox[{"x", "\[Rule]", 
                  RowBox[{"X", "[", "u", "]"}]}]}], "//.", "sb0"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{
                 RowBox[{"points", "[", "g0", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", 
             RowBox[{"QaiUPplist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "@", 
               RowBox[{"points", "[", "g0", "]"}]}]}], "}"}]}], "]"}], 
          "\[Transpose]"}]}]}], ";", 
       RowBox[{"QitUPlist", "=", 
        RowBox[{"+", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"PSdn", "/.", 
                 RowBox[{"x", "\[Rule]", 
                  RowBox[{"1", "/", 
                   RowBox[{"X", "[", "u", "]"}]}]}]}], "//.", "sb0"}], "/.", 
               RowBox[{"u", "->", 
                RowBox[{
                 RowBox[{"points", "[", "g0", "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ")"}], ".", 
             RowBox[{"QaiUPplist", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "@", 
               RowBox[{"points", "[", "g0", "]"}]}]}], "}"}]}], "]"}], 
          "\[Transpose]"}]}]}], ";"}]}], "\n", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.648763370212182*^9, 3.648763372531315*^9}, {
  3.6487634105834913`*^9, 3.648763436583978*^9}, {3.648763497373455*^9, 
  3.6487635000816097`*^9}, {3.64880084444232*^9, 3.648800866197564*^9}, {
  3.6488282829762363`*^9, 3.648828293895861*^9}, {3.6655883704406633`*^9, 
  3.665588445976984*^9}, {3.6655885033762665`*^9, 3.6655885780085354`*^9}, {
  3.6655975502657194`*^9, 3.665597551777806*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Bring together all stages of computing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Q", "i"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.7210192550703363`*^9, 3.721019257558588*^9}, {
  3.721104804441924*^9, 3.721104840243099*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DoIterate", ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{"FindQlarge", ";", "\[IndentingNewLine]", 
     RowBox[{"SolveQPP", "[", "shiftQai", "]"}], ";", "\[IndentingNewLine]", 
     "DoQlist", ";"}], "\[IndentingNewLine]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6487505208004966`*^9, 3.6487505266455865`*^9}, {
   3.6487508536081085`*^9, 3.648750862115739*^9}, {3.6487509312948017`*^9, 
   3.648750931354803*^9}, {3.6488007254905167`*^9, 3.648800726049548*^9}, {
   3.6488114337204323`*^9, 3.6488114354685316`*^9}, {3.6488115629258223`*^9, 
   3.6488115659289937`*^9}, {3.6488283262147093`*^9, 3.648828335917265*^9}, {
   3.727967802541562*^9, 3.727967842958045*^9}, {3.7279749577086763`*^9, 
   3.7279749652286777`*^9}, 3.7279750954610195`*^9, 3.728017166067597*^9, {
   3.7280208052347918`*^9, 3.7280208231143694`*^9}, {3.728022275452179*^9, 
   3.7280222806730337`*^9}, 3.7280226681026173`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pnts", ":=", 
   RowBox[{"points", "[", 
    RowBox[{"g", "/.", "sb0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plots", ":=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"pnts", ",", 
               RowBox[{
                RowBox[{"QiDNlist", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "//", "Re"}]}], "}"}], 
             "\[Transpose]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"pnts", ",", 
               RowBox[{
                RowBox[{"QitDNlist", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "//", "Re"}]}], "}"}], 
             "\[Transpose]"}]}], "}"}], ",", 
          RowBox[{"Joined", "\[Rule]", "True"}], ",", 
          RowBox[{"Mesh", "\[Rule]", "All"}]}], "]"}], ",", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"pnts", ",", 
               RowBox[{
                RowBox[{"QiUPlist", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "//", "Re"}]}], "}"}], 
             "\[Transpose]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"pnts", ",", 
               RowBox[{
                RowBox[{"QitUPlist", "[", 
                 RowBox[{"[", "a", "]"}], "]"}], "//", "Re"}]}], "}"}], 
             "\[Transpose]"}]}], "}"}], ",", 
          RowBox[{"Joined", "\[Rule]", "True"}], ",", 
          RowBox[{"Mesh", "\[Rule]", "All"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "4"}], "}"}]}], "]"}], "\[Transpose]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6488018193740835`*^9, 3.6488018303187094`*^9}, 
   3.648801926121189*^9, {3.648829653797643*^9, 3.6488296606380343`*^9}, 
   3.6488966044814105`*^9, 3.6489972849725246`*^9, {3.6509796112555733`*^9, 
   3.6509796123106337`*^9}, {3.6511819162558193`*^9, 3.651181964318391*^9}, {
   3.6511820092403326`*^9, 3.6511820487247906`*^9}, {3.656085075802906*^9, 
   3.6560850758195076`*^9}, {3.665588688670865*^9, 3.6655886951492357`*^9}, 
   3.665588763340136*^9, {3.665589365977605*^9, 3.665589413927347*^9}, {
   3.665593887554224*^9, 3.6655938939445896`*^9}, {3.6656010929373484`*^9, 
   3.6656011009128046`*^9}, {3.6656513806513405`*^9, 3.665651380916939*^9}}]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Optimisation procedure", "Section",
 CellChangeTimes->{{3.6488283925275025`*^9, 3.648828399452899*^9}, {
  3.6656761116657715`*^9, 3.6656761146188593`*^9}, {3.721020533822092*^9, 
  3.721020552872555*^9}}],

Cell[CellGroupData[{

Cell["Building a function to minimize", "Subsection",
 CellChangeTimes->{{3.72102050096167*^9, 3.721020520378767*^9}}],

Cell["\<\
 The function \[DoubleStruckCapitalF] takes as input a vector of parameters \
of the following format: \
(g,\[CapitalDelta],\[Phi],d[1,1],d[1,2],...,d[4,1],d[4,2],...). It produces \
four vectors. On the solution of QSC equations all four vectors should be \
zero. The optimisation procedure looks for the values of the parameters which \
minimize the sum of norms of these four vectors.\
\>", "Text",
 CellChangeTimes->{{3.720848905304303*^9, 3.7208490999585342`*^9}, {
   3.7209352147627993`*^9, 3.720935398487555*^9}, {3.72093548918011*^9, 
   3.720935511538602*^9}, {3.721020394756301*^9, 3.7210203954741707`*^9}, 
   3.7280438104446273`*^9, {3.7280438971599803`*^9, 3.7280439007344513`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"gluing", " ", "matrix", " ", "for", " ", "u"}], " ", "\[Rule]", 
     " ", 
     RowBox[{
      RowBox[{"-", "u"}], " ", "symmetry"}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "used", " ", "in", " ", "the", " ", "function", 
     " ", "\[DoubleStruckCapitalF]"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "u_", "]"}], ":=", 
    RowBox[{
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "1"}], "]"}], 
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "2"}], "]"}], 
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "3"}], "]"}], 
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "4"}], "]"}]},
        {
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "0", "0", "0"},
        {
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "0", 
         RowBox[{"L1", "[", 
          RowBox[{"3", ",", "3"}], "]"}], 
         RowBox[{"L1", "[", 
          RowBox[{"3", ",", "4"}], "]"}]},
        {
         RowBox[{"L1", "[", 
          RowBox[{"1", ",", "4"}], "]"}], "0", 
         RowBox[{"L1", "[", 
          RowBox[{"3", ",", "4"}], "]"}], 
         RowBox[{"L1", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}
       }], "\[NoBreak]", ")"}], "+", 
     RowBox[{
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"L2", "[", 
           RowBox[{"1", ",", "3"}], "]"}], 
          RowBox[{"L2", "[", 
           RowBox[{"1", ",", "4"}], "]"}]},
         {"0", "0", "0", "0"},
         {
          RowBox[{"L2", "[", 
           RowBox[{"3", ",", "1"}], "]"}], "0", "0", "0"},
         {
          RowBox[{"L2", "[", 
           RowBox[{"4", ",", "1"}], "]"}], "0", "0", "0"}
        }], "\[NoBreak]", ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"2", "\[Pi]", " ", "u"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"L2", "[", 
           RowBox[{"3", ",", "1"}], "]"}], 
          RowBox[{"L2", "[", 
           RowBox[{"4", ",", "1"}], "]"}]},
         {"0", "0", "0", "0"},
         {
          RowBox[{"L2", "[", 
           RowBox[{"1", ",", "3"}], "]"}], "0", "0", "0"},
         {
          RowBox[{"L2", "[", 
           RowBox[{"1", ",", "4"}], "]"}], "0", "0", "0"}
        }], "\[NoBreak]", ")"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", "u"}], "]"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7280394240762963`*^9, 3.7280394696533546`*^9}, 
   3.728043810477216*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "\[DoubleStruckCapitalF]", ",", "d\[DoubleStruckCapitalF]", ",", 
     "\[DoubleStruckCapitalS]"}], "]"}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "assignment", " ", "allows", " ", 
    RowBox[{"to", " ", "'"}], 
    RowBox[{"\.1dsave", "'"}], " ", "the", " ", "values", " ", "of", " ", 
    "\[DoubleStruckCapitalF]", " ", "on", " ", "the", " ", "parameter", " ", 
    "points", " ", "where", " ", "it", " ", "has", " ", "already", " ", 
    "been", " ", "computed"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalF]", "[", "Plist_List", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalF]", "[", "Plist", "]"}], "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Flatten", "[", "Plist", "]"}], "]"}], "\[NotEqual]", 
         RowBox[{
          RowBox[{"7", "ChPW"}], "+", "2"}]}], ",", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Length error\>\"", "]"}], ";", 
         RowBox[{"Return", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"GenerateSB0", "[", "Plist", "]"}], ";", "\[IndentingNewLine]", 
      "DoIterate", ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Left", " ", "and", " ", "right", " ", "hand", " ", "sides", " ", "of",
         " ", "the", " ", "gluing", " ", "conditions", " ", "on", " ", "the", 
        " ", "different", " ", "sides", " ", "of", " ", "Zhukovsky", " ", 
        "cut"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"LHS", "=", 
       SuperscriptBox["QitUPlist", "\[Transpose]"]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RHS", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{
            RowBox[{"points", "[", "g0", "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"Reverse", "[", 
            SuperscriptBox["QitDNlist", "\[Transpose]"], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"points", "[", "g0", "]"}], "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"LHSt", "=", 
       SuperscriptBox["QiUPlist", "\[Transpose]"]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RHSt", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{
            RowBox[{"points", "[", "g0", "]"}], "[", 
            RowBox[{"[", "a", "]"}], "]"}], "]"}], ".", 
          RowBox[{
           RowBox[{"Reverse", "[", 
            SuperscriptBox["QiDNlist", "\[Transpose]"], "]"}], "[", 
           RowBox[{"[", "a", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"points", "[", "g0", "]"}], "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Minimize", " ", "the", " ", "mismatch", " ", "of", " ", "the", " ", 
        "gluing", " ", "conditions", " ", "with", " ", "respect", " ", "to", 
        " ", "the", " ", "gluing", " ", "matrix", " ", "parameters"}], "*)"}],
       "\[IndentingNewLine]", 
      RowBox[{"tomin", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"LHS", "-", "RHS"}], 
                 RowBox[{"Mean", "[", 
                  RowBox[{"QiDNlist", "//", "Abs"}], "]"}]], ")"}], "~", 
               "Join", "~", 
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"LHSt", "-", "RHSt"}], 
                 RowBox[{"Mean", "[", 
                  RowBox[{"QitDNlist", "//", "Abs"}], "]"}]], ")"}]}], "]"}], 
             "]"}], "^", "2"}], "/.", 
           RowBox[{
            RowBox[{"L1", "[", "a__", "]"}], "\[RuleDelayed]", 
            RowBox[{
             RowBox[{"L1r", "[", "a", "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"L1i", "[", "a", "]"}]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"L2", "[", "a__", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"L2r", "[", "a", "]"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"L2i", "[", "a", "]"}]}]}]}]}], "//", "ComplexExpand"}], 
        "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ls", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Cases", "[", 
          RowBox[{"tomin", ",", 
           RowBox[{"L1r", "[", "__", "]"}], ",", "\[Infinity]"}], "]"}], "~", 
         "Join", "~", 
         RowBox[{"Cases", "[", 
          RowBox[{"tomin", ",", 
           RowBox[{"L1i", "[", "__", "]"}], ",", "\[Infinity]"}], "]"}], "~", 
         "Join", "~", 
         RowBox[{"Cases", "[", 
          RowBox[{"tomin", ",", 
           RowBox[{"L2r", "[", "__", "]"}], ",", "\[Infinity]"}], "]"}], "~", 
         "Join", "~", 
         RowBox[{"Cases", "[", 
          RowBox[{"tomin", ",", 
           RowBox[{"L2i", "[", "__", "]"}], ",", "\[Infinity]"}], "]"}]}], "//",
         "Union"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"slLs", "=", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"tomin", ",", "Ls0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"Ls0", ",", "Ls"}], "}"}]}], "]"}], "\[Equal]", "0"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tbratmin", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"(", 
             FractionBox[
              RowBox[{"LHS", "-", "RHS"}], 
              RowBox[{"Mean", "[", 
               RowBox[{"QiDNlist", "//", "Abs"}], "]"}]], ")"}], "~", "Join", 
            "~", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"LHSt", "-", "RHSt"}], 
              RowBox[{"Mean", "[", 
               RowBox[{"QitDNlist", "//", "Abs"}], "]"}]], ")"}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"L1", "[", "a__", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"L1r", "[", "a", "]"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"L1i", "[", "a", "]"}]}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"L2", "[", "a__", "]"}], "\[RuleDelayed]", 
          RowBox[{
           RowBox[{"L2r", "[", "a", "]"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"L2i", "[", "a", "]"}]}]}]}]}], "/.", "slLs"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", "tbratmin", "}"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7278976895097256`*^9, 3.7278977423529406`*^9}, {
   3.728027346373172*^9, 3.7280273676694717`*^9}, {3.72803076938966*^9, 
   3.7280307840367374`*^9}, {3.7280308453341427`*^9, 3.72803085023843*^9}, {
   3.7280316254908066`*^9, 3.7280316974953437`*^9}, {3.728031896731468*^9, 
   3.728031976891457*^9}, {3.728032204503027*^9, 3.728032209009424*^9}, {
   3.7280322451723466`*^9, 3.728032247144395*^9}, {3.7280326100490975`*^9, 
   3.728032630410638*^9}, {3.7280335840945125`*^9, 3.7280336077018394`*^9}, {
   3.728033753640546*^9, 3.7280338012316313`*^9}, {3.7280338787927628`*^9, 
   3.7280339705668135`*^9}, {3.7280346314343414`*^9, 3.728034717973771*^9}, 
   3.7280351434828043`*^9, {3.728035279049783*^9, 3.7280353324032907`*^9}, 
   3.728035676461874*^9, 3.7280357258044715`*^9, {3.7280365858425384`*^9, 
   3.7280366023369117`*^9}, {3.7280367011560955`*^9, 
   3.7280367117279396`*^9}, {3.7280384388681855`*^9, 3.728038439411532*^9}, {
   3.7280417440179033`*^9, 3.728041755732862*^9}, {3.7280417931241317`*^9, 
   3.7280418847207937`*^9}, {3.728043810492257*^9, 3.7280438105002775`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Gradient", "Subsection",
 CellChangeTimes->{{3.721020581552616*^9, 3.721020595367491*^9}}],

Cell["\<\
The functions below are neccessary for the optimisation procedure. 
\[DoubleStruckCapitalS][Plist] computes the norm of \
\[DoubleStruckCapitalF][Plist] - the quantity to minimize
\[Delta]\[DoubleStruckCapitalF] computes the the nth component of the gradient
d\[DoubleStruckCapitalF] computes the whole gradient vector\
\>", "Text",
 CellChangeTimes->{{3.720849307260088*^9, 3.720849517982424*^9}, {
  3.7280417278908777`*^9, 3.7280417283588867`*^9}, {3.7280438106285896`*^9, 
  3.728043810859336*^9}, {3.7280439163398323`*^9, 3.728043916763276*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[DoubleStruckCapitalS]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[DoubleStruckCapitalS]", "[", "Plist_List", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[DoubleStruckCapitalS]", "[", "Plist", "]"}], "=", 
    RowBox[{
     RowBox[{"Norm", "[", 
      RowBox[{"\[DoubleStruckCapitalF]", "[", "Plist", "]"}], "]"}], "^", 
     "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[DoubleStruckCapitalF]", "[", 
    RowBox[{"nn_", ",", "Plist_List"}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"\[DoubleStruckCapitalF]", "[", 
      RowBox[{"Plist", "+", 
       RowBox[{"Flatten", "@", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Boole", "[", 
              RowBox[{"n", "\[Equal]", "nn"}], "]"}], "\[Epsilon]0"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{
               RowBox[{"7", "cutP"}], "+", "1"}]}], "}"}]}], "]"}]}], 
         "}"}]}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6488296885886335`*^9, 3.648829711979971*^9}, 
   3.648830330619355*^9, 3.6488306547668953`*^9, {3.6490118125270834`*^9, 
   3.64901181724584*^9}, {3.6509785991346836`*^9, 3.6509786019258432`*^9}, {
   3.6535731350971613`*^9, 3.6535731521911387`*^9}, 3.6535732701368847`*^9, {
   3.6535733113812437`*^9, 3.653573327733179*^9}, {3.6535734584046535`*^9, 
   3.6535734589166822`*^9}, {3.6655958362036805`*^9, 
   3.6655958960181017`*^9}, {3.6655983061129513`*^9, 3.6655983136333814`*^9}, 
   3.7280171170793176`*^9, {3.728043810880392*^9, 3.7280438108839283`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"d\[DoubleStruckCapitalF]", "[", "Plist_List", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"component", " ", "index", " ", "variable", " ", 
     RowBox[{"(", "itr0", ")"}], " ", "is", " ", "shared", " ", "between", 
     " ", "all", " ", "parrallel", " ", "processes"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"itr0", "=", "0"}], ";", "\[IndentingNewLine]", 
    RowBox[{"SetSharedVariable", "[", "itr0", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "create", " ", "a", " ", "dynamically", " ", "updated", " ", "progress", 
      " ", "indicator"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"NotebookDelete", "[", "ptemp", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ptemp", "=", 
     RowBox[{"PrintTemporary", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"HorizontalGauge", "[", 
        RowBox[{"itr0", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"7", "cutP"}], "+", "1"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Iterate", " ", "over", " ", "the", " ", "component", " ", "number", " ",
       "evaluating", " ", "FV", " ", "at", " ", "a", " ", "point", " ", 
      "shifted", " ", "by", " ", "\[Epsilon]", " ", "in", " ", "the", " ", 
      "corresponding", " ", "direction"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"partab", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"itr0", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "the", " ", "first", " ", "component", " ", "is", " ", "the", " ", 
          "value", " ", "of", " ", "\[DoubleStruckCapitalF]", " ", "itself", 
          " ", "and", " ", "the", " ", "rest", " ", "are", " ", "increments", 
          " ", "in", " ", "the", " ", "corresponding", " ", "directions"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nnn", "\[Equal]", "0"}], ",", 
          RowBox[{"\[DoubleStruckCapitalF]", "[", "Plist", "]"}], ",", 
          RowBox[{"\[Delta]\[DoubleStruckCapitalF]", "[", 
           RowBox[{"nnn", ",", "Plist"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"nnn", ",", "0", ",", 
         RowBox[{
          RowBox[{"7", "cutP"}], "+", "1"}]}], "}"}], "\[IndentingNewLine]", 
       ",", 
       RowBox[{"DistributedContexts", "->", "None"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"compute", " ", "the", " ", "gradient", " ", "itself"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"partab", ",", "1"}], "]"}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"partab", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nnn", ",", 
           RowBox[{
            RowBox[{"7", "cutP"}], "+", "1"}]}], "}"}]}], "]"}]}], ")"}], "/",
      "\[Epsilon]0"}]}], "\n", ")"}]}]], "Input",
 CellChangeTimes->{{3.6488303479133444`*^9, 3.6488304700893326`*^9}, {
   3.648830531149825*^9, 3.6488305677029157`*^9}, {3.648830600563795*^9, 
   3.648830751342419*^9}, 3.6488308374803457`*^9, {3.648830872996377*^9, 
   3.648830875523522*^9}, {3.6535735833507996`*^9, 3.6535736672766*^9}, {
   3.6535737181295085`*^9, 3.653573738937699*^9}, {3.6535757175608697`*^9, 
   3.6535757185379257`*^9}, 3.65358053532043*^9, {3.6535805696563935`*^9, 
   3.653580576640793*^9}, {3.653581931474285*^9, 3.6535819427759314`*^9}, {
   3.6535822001726537`*^9, 3.653582201819748*^9}, {3.653739741873829*^9, 
   3.6537397520144696`*^9}, {3.6537403343469415`*^9, 3.653740335050086*^9}, 
   3.665596070082058*^9, {3.665596150080633*^9, 3.6655961677766457`*^9}, {
   3.7208512618928833`*^9, 3.720851262507223*^9}, {3.720870994348057*^9, 
   3.7208709948160973`*^9}, {3.7208710384571247`*^9, 
   3.7208710520875473`*^9}, {3.720871117438981*^9, 3.720871187254817*^9}, {
   3.721051825680524*^9, 3.721051964148144*^9}, {3.721052092289103*^9, 
   3.721052179070066*^9}, {3.7280171170893445`*^9, 3.7280171170933547`*^9}, {
   3.7280418951385384`*^9, 3.728041895505118*^9}, {3.7280438108919463`*^9, 
   3.72804381089672*^9}, {3.7280483562118635`*^9, 3.728048388462327*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"estimates", " ", "error"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EstimateError", "[", "prm0_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prmtmp", "=", "prm0"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"prmtmp", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{"prmtmp", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", "\[Epsilon]0"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Abs", "[", 
       RowBox[{
        RowBox[{"\[DoubleStruckCapitalS]", "[", "prmtmp", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[DoubleStruckCapitalS]", "[", "prmtmp", "]"}], "-", 
            RowBox[{"\[DoubleStruckCapitalS]", "[", "prm0", "]"}]}], ")"}], 
          "/", "\[Epsilon]0"}], ")"}]}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7280503802250986`*^9, 3.728050480177744*^9}, {
  3.7280505333337455`*^9, 3.7280505905053406`*^9}, {3.728050652661275*^9, 
  3.728050665271844*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Iteration step", "Subsection",
 CellChangeTimes->{{3.7210206195196533`*^9, 3.7210206218308573`*^9}}],

Cell["\<\
The functions eps and eps0 compute an increment of the paramaters vector at \
each step according to Levenberg-Marqurdt algorithm. Parameter \[Lambda] \
interpolates between Gauss-Newton method (\[Lambda]=0) and gradient descend \
method (large \[Lambda] limit). \
\>", "Text",
 CellChangeTimes->{{3.720871244550519*^9, 3.7208714195529823`*^9}, {
   3.720871611540704*^9, 3.7208716215239973`*^9}, {3.7208716860670233`*^9, 
   3.72087169192299*^9}, {3.7210206046322823`*^9, 3.72102060795161*^9}, 
   3.721054768354554*^9, {3.7280439251902657`*^9, 3.728043934614929*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "eps0", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eps0", "[", 
     RowBox[{"Plist_List", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"eps0", "[", 
      RowBox[{"Plist", ",", "\[Lambda]"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "==", "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckF]", "=", 
             RowBox[{"\[DoubleStruckCapitalF]", "[", "Plist", "]"}]}], ")"}], 
           ";", 
           RowBox[{"(*", 
            RowBox[{
            "compute", " ", "the", " ", "vector", " ", "norm", " ", "of", " ",
              "which", " ", "we", " ", "want", " ", "to", " ", "minimize"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"dF", "=", 
            RowBox[{"d\[DoubleStruckCapitalF]", "[", "Plist", "]"}]}], ";", 
           RowBox[{"(*", 
            RowBox[{"compute", " ", "its", " ", "gradient"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Combine", " ", "the", " ", "real", " ", "and", " ", "imaginary", 
             " ", "parts", " ", "of", " ", "the", " ", 
             RowBox[{"gradient", ":", " ", 
              RowBox[{
              "we", " ", "assume", " ", "that", " ", "the", " ", "parameters",
                " ", "with", " ", "respect", " ", "to", " ", "which", " ", 
               "we", " ", "are", " ", "minimising", " ", "are", " ", 
               "real"}]}]}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{"\[DoubleStruckCapitalJ]", "=", 
             RowBox[{"dF", "~", "Join", "~", 
              RowBox[{"(", 
               RowBox[{"I", " ", "dF"}], ")"}]}]}], ")"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"\[DoubleStruckCapitalM]", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", 
                RowBox[{"\[DoubleStruckCapitalJ]", ".", 
                 RowBox[{"(", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{"\[DoubleStruckCapitalJ]", "\[Transpose]"}], "]"}],
                   ")"}]}]}], "//", "Re"}], ",", 
              RowBox[{"WP", "/", "2"}]}], "]"}]}], ";", 
           RowBox[{"\[DoubleStruckS]", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", 
                RowBox[{"\[DoubleStruckCapitalJ]", ".", 
                 RowBox[{"Conjugate", "[", "\[DoubleStruckF]", "]"}]}]}], "//",
                "Re"}], ",", 
              RowBox[{"WP", "/", "2"}]}], "]"}]}], ";"}]}], "\n", "]"}], ";", 
        "\n", 
        RowBox[{"res", "=", 
         RowBox[{"-", 
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"\[DoubleStruckCapitalM]", "+", 
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"DiagonalMatrix", "[", 
               RowBox[{"Diagonal", "[", "\[DoubleStruckCapitalM]", "]"}], 
               "]"}]}]}], ",", "\[DoubleStruckS]"}], "]"}]}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"Abs", "[", "res", "]"}], "]"}], ">", "100"}], ",", 
          RowBox[{"res", "=", 
           RowBox[{
            RowBox[{"-", "res"}], "/", 
            RowBox[{"Max", "[", 
             RowBox[{"Abs", "[", "res", "]"}], "]"}]}]}]}], "]"}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"the", " ", "steps", " ", 
           RowBox[{"shouldn", "'"}], "t", " ", "be", " ", "too", " ", 
           RowBox[{"big", ".", " ", "otherwise"}]}], ",", " ", 
          RowBox[{"normalise", " ", "the", " ", "increment"}]}], "*)"}], "\n",
         "res"}]}], "\n", "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"eps", "[", 
   RowBox[{"Plist_List", ",", "\[Lambda]_"}], "]"}], ":=", 
  RowBox[{"(", "\n", 
   RowBox[{
    RowBox[{"ep0", "=", 
     RowBox[{"eps0", "[", 
      RowBox[{"Plist", ",", "\[Lambda]"}], "]"}]}], ";", "\n", 
    RowBox[{"len", "=", 
     RowBox[{
      RowBox[{"Length", "[", "ep0", "]"}], "/", "2"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{"ep0", ",", "len"}], "]"}], "+", 
     RowBox[{"I", " ", 
      RowBox[{"Take", "[", 
       RowBox[{"ep0", ",", 
        RowBox[{"-", "len"}]}], "]"}]}]}]}], "\n", ")"}]}]}], "Input",
 CellChangeTimes->{{3.648830972102046*^9, 3.648830973700137*^9}, {
   3.6488311234697037`*^9, 3.648831147170059*^9}, {3.6488311796609173`*^9, 
   3.6488311904525347`*^9}, {3.648831240824416*^9, 3.6488313044440546`*^9}, {
   3.648831384746648*^9, 3.648831396112298*^9}, {3.648896817925619*^9, 
   3.648896818756666*^9}, {3.6489016942835307`*^9, 3.6489016986807823`*^9}, {
   3.6489979689566464`*^9, 3.648997969144657*^9}, {3.649013779686238*^9, 
   3.6490138079831486`*^9}, {3.6490142618588233`*^9, 3.6490142647963333`*^9}, 
   3.6490145593905153`*^9, 3.6490710467998304`*^9, {3.6490710968092175`*^9, 
   3.6490710979029446`*^9}, {3.651184290635599*^9, 3.651184295494978*^9}, {
   3.6511843285887985`*^9, 3.6511843305888023`*^9}, {3.6511849692928514`*^9, 
   3.6511849710897303`*^9}, {3.65118593627674*^9, 3.6511859519479313`*^9}, {
   3.6513295035595493`*^9, 3.6513295062314234`*^9}, {3.6514230636333647`*^9, 
   3.6514230946959124`*^9}, {3.6514311930573444`*^9, 3.651431202463584*^9}, {
   3.720871441012122*^9, 3.720871605098065*^9}, {3.720871635612978*^9, 
   3.720871671519555*^9}, {3.7280220157996216`*^9, 3.7280220191054077`*^9}, {
   3.728022049907322*^9, 3.728022071275178*^9}, {3.7280438109057446`*^9, 
   3.7280438109085555`*^9}, {3.728044348411455*^9, 3.728044352262486*^9}, {
   3.7280491844502096`*^9, 3.7280491844502096`*^9}, {3.728893201201621*^9, 
   3.728893207550479*^9}}],

Cell[TextData[{
 "Function ",
 StyleBox["TestBS",
  FontSlant->"Italic"],
 " computes the parameter vector increment at a given \[Lambda] and updates \
the parameter vector if the resulting solution is more precise."
}], "Text",
 CellChangeTimes->{{3.721020701443356*^9, 3.72102073012781*^9}, {
  3.721020760824121*^9, 3.721020856201228*^9}, {3.721056231948312*^9, 
  3.721056328075243*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TestPrm", "[", "\[Lambda]_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "compute", " ", "the", " ", "increment", " ", "of", " ", "the", " ", 
      "parameter", " ", "vector"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"epscurrent", "=", 
      RowBox[{"eps", "[", 
       RowBox[{
        RowBox[{"Prm", "[", "icurrent", "]"}], ",", "\[Lambda]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"BSnew", "=", 
      RowBox[{"PlistPlusEps", "[", 
       RowBox[{
        RowBox[{"Prm", "[", "icurrent", "]"}], ",", "epscurrent"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "the", " ", "loss", " ", "function", " ", "on", " ", 
       "the", " ", "new", " ", "parameter", " ", "vector"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[DoubleStruckCapitalS]new", "=", 
      RowBox[{"\[DoubleStruckCapitalS]", "[", "BSnew", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "if", " ", "the", " ", "value", " ", "of", " ", "the", " ", "loss", 
        " ", "function", " ", "is", " ", "lower", " ", "on", " ", "the", " ", 
        "new", " ", "parameter", " ", "vector"}], ",", " ", 
       RowBox[{
       "of", " ", "\[Lambda]", " ", "is", " ", "already", " ", "hight", " ", 
        "enough"}], ",", " ", 
       RowBox[{
       "accept", " ", "the", " ", "new", " ", "parameter", " ", "vector"}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "\[DoubleStruckCapitalS]new", "<", "\[DoubleStruckCapitalS]best"}], "||", 
        RowBox[{"\[Lambda]", ">", "32"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "\[DoubleStruckCapitalS]best", "=", "\[DoubleStruckCapitalS]new"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<accepted new minimal \[DoubleStruckCapitalS]:\>\"", ",", 
          RowBox[{"\[DoubleStruckCapitalS]new", "//", "N"}], ",", 
          "\"\<  new value of \[Omega]=S+1:\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"BSnew", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "//", "N"}], ",", 
          " ", "\"\< Estimated error:\>\"", ",", 
          RowBox[{"EstimateError", "[", "BSnew", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"icurrent", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"update", " ", "the", " ", "parameter", " ", "vector"}], 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Prm", "[", "icurrent", "]"}], "=", "BSnew"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<new minimal value was rejected:\>\"", ",", 
          RowBox[{"\[DoubleStruckCapitalS]new", "//", "N"}], ",", 
          "\"\< changing \[Lambda] to:\>\"", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "+", 
              RowBox[{"1", "/", "4"}]}], ")"}], "2"}], "//", "N"}]}], "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"TestPrm", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Lambda]", "+", 
            RowBox[{"1", "/", "4"}]}], ")"}], "2"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6488929099650965`*^9, 3.648892935165538*^9}, {
   3.64889310671835*^9, 3.6488932704967175`*^9}, {3.6488933195185213`*^9, 
   3.6488933808540297`*^9}, {3.648893411576787*^9, 3.6488934308708906`*^9}, {
   3.648893464869835*^9, 3.6488934812297707`*^9}, {3.6488935199209843`*^9, 
   3.648893533246746*^9}, {3.648893579389385*^9, 3.648893583182602*^9}, 
   3.648893625366015*^9, {3.648902154120832*^9, 3.6489021659375076`*^9}, {
   3.649144770744666*^9, 3.649144810739722*^9}, {3.651221133854126*^9, 
   3.6512211474322767`*^9}, {3.6549326211789646`*^9, 3.654932637257119*^9}, {
   3.6549327929761004`*^9, 3.654932797319852*^9}, {3.656092517525902*^9, 
   3.6560925295727944`*^9}, {3.6655971417393527`*^9, 3.6655971441114883`*^9}, 
   3.665608864179838*^9, {3.721104880843796*^9, 3.721104971182651*^9}, {
   3.7211050047896347`*^9, 3.7211050154507027`*^9}, {3.721105046810104*^9, 
   3.721105114193363*^9}, {3.7280484969013605`*^9, 3.728048654324385*^9}, {
   3.72804904799641*^9, 3.7280490933399663`*^9}, {3.7280491844658356`*^9, 
   3.7280491844658356`*^9}, {3.728050698959182*^9, 3.72805070809974*^9}, 
   3.728051694421281*^9}],

Cell[TextData[{
 "Function ",
 StyleBox["PlistPlusEps ",
  FontSlant->"Italic"],
 "updates the parameters vector and generates new substitution rules for the \
expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"the", " ", "P"}], "-", "functions", " "}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.721052229112607*^9, 3.7210523489395533`*^9}, {
  3.7280441073989086`*^9, 3.7280441078285108`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PlistPlusEps", "[", 
     RowBox[{"Plist_List", ",", "ep_List"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"correct", " ", "the", " ", "parameter", " ", "vector"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RES", "=", 
       RowBox[{"Plist", "+", 
        RowBox[{"Flatten", "@", 
         RowBox[{"{", 
          RowBox[{"0", ",", "ep"}], "}"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "given", " ", "the", " ", "new", " ", "parameter", " ", "vector"}], 
        ",", " ", 
        RowBox[{
        "generate", " ", "the", " ", "substitution", " ", "rules", " ", "for",
          " ", "expansion", " ", "coefficients", " ", "of", " ", 
         SubscriptBox["P", "a"]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"GenerateSB0", "[", "RES", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"GoodB", "[", "RES", "]"}]}], "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GoodB", "[", " ", "Plist_List", "]"}], ":=", 
     RowBox[{"Plist", "//", " ", 
      RowBox[{
       RowBox[{"SetPrecision", "[", 
        RowBox[{"#", ",", 
         RowBox[{"WP", "*", 
          RowBox[{"3", "/", "2"}]}]}], "]"}], "&"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.653573959961341*^9, 3.65357402953732*^9}, {
  3.6535746354689775`*^9, 3.653574685669849*^9}, {3.6535748670572233`*^9, 
  3.6535748680022774`*^9}, {3.6560923819163246`*^9, 3.6560923824163256`*^9}, {
  3.6655962427599344`*^9, 3.665596245064066*^9}, {3.665596382239912*^9, 
  3.6655964042141685`*^9}, {3.720870902819283*^9, 3.720870907112093*^9}, {
  3.721020926663447*^9, 3.721020957215995*^9}, {3.7210209934602213`*^9, 
  3.7210210437503023`*^9}, {3.7210523792689877`*^9, 3.721052379684649*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Data loading and iteration initialization", "Section",
 CellChangeTimes->{{3.6538219431894526`*^9, 3.65382194537698*^9}, {
  3.721057537184617*^9, 3.721057538608243*^9}, {3.721126769030602*^9, 
  3.721126779243032*^9}}],

Cell[CellGroupData[{

Cell["Initialize parallel kernels", "Subsection",
 CellChangeTimes->{{3.7211010348517923`*^9, 3.721101046282199*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"InitParallel", ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ParallelEvaluate", "[", "$KernelID", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DistributeDefinitions", "[", "\"\<Global`\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ParallelEvaluate", "[", "defslup", "]"}], ";", 
      "\[IndentingNewLine]", "defslup", ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7210575208980513`*^9, 3.721057521747254*^9}, 
   3.721057559205435*^9, {3.7211248879675198`*^9, 3.721124906532298*^9}, 
   3.72112500664074*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Load data from a file", "Subsection",
 CellChangeTimes->{{3.7210544637363033`*^9, 3.721054475209319*^9}, 
   3.7211010633359756`*^9}],

Cell["\<\
Load saved parameter vectors corresponding to solutions of QSC for different \
values of g, \[CapitalDelta] and \[DoubleStruckCapitalN].\
\>", "Text",
 CellChangeTimes->{{3.721054024293014*^9, 3.7210540483120327`*^9}, {
   3.721054345313991*^9, 3.721054354488674*^9}, {3.721054416604282*^9, 
   3.721054444938437*^9}, 3.7210544859045477`*^9, {3.721054713703383*^9, 
   3.7210547477701817`*^9}, 3.721054825266842*^9, {3.7211247737373962`*^9, 
   3.721124820501436*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LoadData", "[", "fname_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Get", "[", "fname", "]"}], ";"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.665650982498356*^9, 3.665650985779571*^9}, 
   3.665651295152258*^9, {3.66565650229203*^9, 3.665656526807373*^9}, 
   3.665656557994557*^9, 3.6656713754200277`*^9, 3.6656779608779335`*^9, {
   3.665680253456088*^9, 3.665680267313202*^9}, 3.6661178307526674`*^9, {
   3.6725098532968693`*^9, 3.6725098550268717`*^9}, {3.6725575944250593`*^9, 
   3.672557596915063*^9}, {3.6726436973913116`*^9, 3.6726437085709515`*^9}, {
   3.712005808449068*^9, 3.712005820058516*^9}, 3.712124416943883*^9, {
   3.7125492937909794`*^9, 3.7125493026504107`*^9}, 3.712549602292966*^9, 
   3.7182944581212296`*^9, {3.718299461594719*^9, 3.718299467922879*^9}, {
   3.7182998090032015`*^9, 3.718299809096957*^9}, {3.718300014067027*^9, 
   3.718300014395154*^9}, {3.7183022075980015`*^9, 3.71830221106678*^9}, {
   3.7183044333166633`*^9, 3.718304435879181*^9}, {3.718311598197267*^9, 
   3.7183115988222713`*^9}, {3.72105484961621*^9, 3.7210550459433937`*^9}, {
   3.721119359100442*^9, 3.7211194611714687`*^9}, {3.7211242571059504`*^9, 
   3.7211243533627*^9}, 3.721124407250532*^9, {3.721124839969666*^9, 
   3.7211248419696417`*^9}, {3.7278913754580803`*^9, 
   3.7278913931199303`*^9}, {3.727893322668146*^9, 3.727893323184637*^9}, {
   3.7278964664424887`*^9, 3.7278964669478407`*^9}, {3.7278965972450485`*^9, 
   3.7278965978150687`*^9}, {3.7279674834630065`*^9, 
   3.7279675118956203`*^9}, {3.7280351635011835`*^9, 3.72803516986047*^9}, {
   3.728045907095718*^9, 3.7280459070996995`*^9}, {3.7280477611661124`*^9, 
   3.7280477763222895`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Find a starting parameter vector by interpolation from the available data\
\>", "Subsection",
 CellChangeTimes->{{3.7210552225158167`*^9, 3.7210553344425163`*^9}, {
  3.721119534074965*^9, 3.721119534737288*^9}, {3.721122923406611*^9, 
  3.721122923998473*^9}}],

Cell["\<\
The starting parameter vector for the iterative procedure is found as \
follows. File BFKLWithSpinResultsN3o2.mx contains pre - computed parameter \
vectors for various values of g, \[CapitalDelta] and \[DoubleStruckCapitalN]. \
We load this data, select the parameter vectors corresponding to \
\[CapitalDelta] = \[CapitalDelta]0, \[DoubleStruckCapitalN] = \
\[DoubleStruckCapitalN]0, and g > g0. Then we find a parameter vector for g = \
g0 as an extrapolation from the selected precomputed parameter vectors.\
\>", "Text",
 CellChangeTimes->{{3.721127191237409*^9, 3.721127200064673*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InterpolateInN", "[", "\[DoubleStruckCapitalN]_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"extrapolation", " ", "order"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"extOrder", "=", "6"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Select", " ", "only", " ", "these", " ", "which", " ", "correspond", 
         " ", "to", " ", "our", " ", "values", " ", "of", " ", "g"}], ",", 
        "\[CapitalDelta]", ",", 
        RowBox[{
        "\[DoubleStruckCapitalN]", " ", "and", " ", "having", " ", 
         "sufficient", " ", "precison"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"saved0", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"saved", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "g0"}], "&&", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "\[CapitalDelta]0"}],
            "&&", 
           RowBox[{
            RowBox[{"error", "[", "#", "]"}], "<", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "AG"}], ")"}]}]}]}], "&"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "may", " ", "need", " ", "to", " ", "reduce", " ", "the", " ", 
         "extrapolation", " ", "order"}], ",", " ", 
        RowBox[{
        "if", " ", "there", " ", "are", " ", "not", " ", "enough", " ", 
         "points"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"extOrder", "=", 
       RowBox[{"Min", "[", 
        RowBox[{"{", 
         RowBox[{"extOrder", ",", 
          RowBox[{"Length", "[", "saved0", "]"}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "squared", " ", "difference", " ", "of", " ", "current", " ", 
        "coupling", " ", "from", " ", "saved", " ", "coupling", " ", "for", 
        " ", "each", " ", "of", " ", "the", " ", "saved", " ", "parameter", 
        " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"savedNearest", "=", 
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{"saved0", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "-", 
               "\[DoubleStruckCapitalN]"}], "]"}], "^", "2"}], "&"}]}], "]"}],
          ",", "extOrder"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "extend", " ", "each", " ", "parameter", " ", "vector", " ", "to", " ",
         "the", " ", "required", " ", "length"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Bss", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"IncrPrm", "[", 
          RowBox[{"params", "[", "sn", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"sn", ",", "savedNearest"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Find", " ", "the", " ", "best", " ", "starting", " ", "parameter", 
        " ", "vector", " ", "as", " ", "an", " ", "interpolation", " ", "of", 
        " ", "saved", " ", "parameter", " ", "vectors"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Bs0", "=", 
       RowBox[{"GoodB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"InterpolatingPolynomial", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"savedNearest", "\[LeftDoubleBracket]", 
                 RowBox[{"a", ",", "3"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"bb", "[", "a", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "extOrder"}], "}"}]}], "]"}], ",", "x"}], 
           "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"bb", "[", "a", "]"}], "\[Rule]", 
             RowBox[{"Bss", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "extOrder"}], "}"}]}], "]"}]}], "/.", 
         RowBox[{"x", "\[Rule]", "\[DoubleStruckCapitalN]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "extend", " ", "the", " ", "parameter", " ", "vector", " ", "to", " ", 
        "the", " ", "required", " ", "length", " ", "and", " ", "save", " ", 
        "it", " ", "as", " ", "a", " ", "starting", " ", "point", " ", "for", 
        " ", "iterations"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"IncrPrm", "[", "Bs0", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.665650924686477*^9, 3.6656509626391726`*^9}, {
   3.66565120373134*^9, 3.665651269543158*^9}, 3.665651322589439*^9, {
   3.6656514749472027`*^9, 3.665651475322174*^9}, 3.66565312880176*^9, {
   3.6656532437865505`*^9, 3.6656532438334084`*^9}, 3.665654292224019*^9, 
   3.6656545070486937`*^9, 3.665655785813822*^9, {3.6656562864349723`*^9, 
   3.6656563032941666`*^9}, {3.665657171282215*^9, 3.665657175657174*^9}, 
   3.6656669464496717`*^9, {3.6656675199983788`*^9, 3.6656675209827433`*^9}, 
   3.6656745877737007`*^9, {3.6656752761787415`*^9, 3.6656752774443507`*^9}, {
   3.6656767005221214`*^9, 3.66567670077212*^9}, {3.6656777702880325`*^9, 
   3.6656777874700155`*^9}, {3.66567999112685*^9, 3.6656799979813347`*^9}, {
   3.6656803426314726`*^9, 3.6656803474410257`*^9}, 3.665914148937415*^9, 
   3.666702618399641*^9, {3.6667127883939905`*^9, 3.666712788652235*^9}, {
   3.6676370092532983`*^9, 3.6676370187437787`*^9}, {3.672557610477585*^9, 
   3.672557613348589*^9}, {3.672643712667186*^9, 3.6726437148913126`*^9}, {
   3.672645873808796*^9, 3.672645877850027*^9}, {3.7114320795795813`*^9, 
   3.7114320814355164`*^9}, 3.7114371806364512`*^9, 3.711437481701994*^9, {
   3.7114378691502285`*^9, 3.711437869527231*^9}, {3.711439105505904*^9, 
   3.711439106185711*^9}, {3.7120070188943624`*^9, 3.712007020363122*^9}, 
   3.7120751183186755`*^9, 3.71207618237241*^9, 3.7120768978301425`*^9, 
   3.71207758145954*^9, {3.7120884754359584`*^9, 3.71208847554533*^9}, {
   3.7122125009350877`*^9, 3.7122125010444636`*^9}, {3.712216598242732*^9, 
   3.712216598758361*^9}, {3.7138122861701612`*^9, 3.713812287873291*^9}, {
   3.717485088814228*^9, 3.717485112358886*^9}, {3.7174851587583666`*^9, 
   3.717485160737656*^9}, {3.7174856306919837`*^9, 3.7174856382861624`*^9}, {
   3.7174856685386276`*^9, 3.7174856794927783`*^9}, {3.7174857110337934`*^9, 
   3.7174857120314856`*^9}, {3.717486836593498*^9, 3.717486838254418*^9}, {
   3.7174883267435017`*^9, 3.7174883277962976`*^9}, {3.7176799875862274`*^9, 
   3.717679990827854*^9}, 3.7192275365243254`*^9, {3.71925065506452*^9, 
   3.719250655158271*^9}, {3.7195010311308737`*^9, 3.7195010311621227`*^9}, {
   3.719502242451186*^9, 3.719502242841813*^9}, {3.721056008962594*^9, 
   3.721056018233807*^9}, {3.7210574782709217`*^9, 3.7210574788855457`*^9}, {
   3.721119509317109*^9, 3.7211195381948442`*^9}, {3.721120940296013*^9, 
   3.7211210007524147`*^9}, 3.7211218112086887`*^9, {3.721121981778564*^9, 
   3.721122204052787*^9}, {3.72112290477594*^9, 3.721122943608458*^9}, {
   3.7211229952743063`*^9, 3.7211230048806953`*^9}, {3.721124129969297*^9, 
   3.72112421511119*^9}, {3.7278895562146206`*^9, 3.727889556490671*^9}, {
   3.7278895995269337`*^9, 3.7278896168757153`*^9}, {3.727889732549056*^9, 
   3.7278897348431325`*^9}, {3.7278897825797977`*^9, 
   3.7278897827547493`*^9}, {3.7278898133629346`*^9, 3.727889815518841*^9}, {
   3.727889848182324*^9, 3.727889872174091*^9}, {3.727891819495118*^9, 
   3.7278918337713704`*^9}, {3.727893000659898*^9, 3.7278930010853066`*^9}, {
   3.7278935416023264`*^9, 3.727893542041196*^9}, {3.7279719171590405`*^9, 
   3.727971937014832*^9}, {3.7279719743842115`*^9, 3.7279719944144793`*^9}, 
   3.72797218426236*^9, 3.727979874198558*^9, {3.7279802041139293`*^9, 
   3.7279802077305465`*^9}, {3.7279808238480444`*^9, 
   3.7279808494411073`*^9}, {3.7280179072796974`*^9, 
   3.7280179111529922`*^9}, {3.7280180693472815`*^9, 3.728018107134777*^9}, {
   3.728018147588385*^9, 3.728018188918275*^9}, {3.7280182517540708`*^9, 
   3.7280183398022256`*^9}, 3.7280186412356954`*^9, 3.7280186822826314`*^9, 
   3.728034784349149*^9, {3.7280351721416793`*^9, 3.728035218047118*^9}, {
   3.728035357108148*^9, 3.728035357264397*^9}, 3.728045907112233*^9, 
   3.7280459597965517`*^9, 3.728047867478109*^9, {3.7280479191497083`*^9, 
   3.728047919165332*^9}, 3.728047968477596*^9, {3.7280491844814606`*^9, 
   3.7280491844814606`*^9}, {3.728052472982175*^9, 3.728052473872789*^9}, {
   3.7288932198394127`*^9, 3.7288932210925574`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"InterpolateIn\[CapitalDelta]", "[", "\[CapitalDelta]_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"extrapolation", " ", "order"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"extOrder", "=", "6"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Select", " ", "only", " ", "these", " ", "which", " ", "correspond", 
         " ", "to", " ", "our", " ", "values", " ", "of", " ", "g"}], ",", 
        "\[CapitalDelta]", ",", 
        RowBox[{
        "\[DoubleStruckCapitalN]", " ", "and", " ", "having", " ", 
         "sufficient", " ", "precison"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"saved0", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"saved", ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "==", "g0"}], "&&", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
            "\[DoubleStruckCapitalN]0"}], "&&", 
           RowBox[{
            RowBox[{"error", "[", "#", "]"}], "<", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "AG"}], ")"}]}]}]}], "&"}]}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "may", " ", "need", " ", "to", " ", "reduce", " ", "the", " ", 
         "extrapolation", " ", "order"}], ",", " ", 
        RowBox[{
        "if", " ", "there", " ", "are", " ", "not", " ", "enough", " ", 
         "points"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"extOrder", "=", 
       RowBox[{"Min", "[", 
        RowBox[{"{", 
         RowBox[{"extOrder", ",", 
          RowBox[{"Length", "[", "saved0", "]"}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "squared", " ", "difference", " ", "of", " ", "current", " ", 
        "coupling", " ", "from", " ", "saved", " ", "coupling", " ", "for", 
        " ", "each", " ", "of", " ", "the", " ", "saved", " ", "parameter", 
        " ", "vectors"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"savedNearest", "=", 
       RowBox[{"Take", "[", 
        RowBox[{
         RowBox[{"SortBy", "[", 
          RowBox[{"saved0", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "-", "\[CapitalDelta]"}], 
              "]"}], "^", "2"}], "&"}]}], "]"}], ",", "extOrder"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "extend", " ", "each", " ", "parameter", " ", "vector", " ", "to", " ",
         "the", " ", "required", " ", "length"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Bss", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"IncrPrm", "[", 
          RowBox[{"params", "[", "sn", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"sn", ",", "savedNearest"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Find", " ", "the", " ", "best", " ", "starting", " ", "parameter", 
        " ", "vector", " ", "as", " ", "an", " ", "interpolation", " ", "of", 
        " ", "saved", " ", "parameter", " ", "vectors"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Bs0", "=", 
       RowBox[{"GoodB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"InterpolatingPolynomial", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"savedNearest", "\[LeftDoubleBracket]", 
                 RowBox[{"a", ",", "2"}], "\[RightDoubleBracket]"}], ",", 
                RowBox[{"bb", "[", "a", "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", "extOrder"}], "}"}]}], "]"}], ",", "x"}], 
           "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"bb", "[", "a", "]"}], "\[Rule]", 
             RowBox[{"Bss", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "extOrder"}], "}"}]}], "]"}]}], "/.", 
         RowBox[{"x", "\[Rule]", "\[CapitalDelta]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "extend", " ", "the", " ", "parameter", " ", "vector", " ", "to", " ", 
        "the", " ", "required", " ", "length", " ", "and", " ", "save", " ", 
        "it", " ", "as", " ", "a", " ", "starting", " ", "point", " ", "for", 
        " ", "iterations"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"IncrPrm", "[", "Bs0", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.665650924686477*^9, 3.6656509626391726`*^9}, {
   3.66565120373134*^9, 3.665651269543158*^9}, 3.665651322589439*^9, {
   3.6656514749472027`*^9, 3.665651475322174*^9}, 3.66565312880176*^9, {
   3.6656532437865505`*^9, 3.6656532438334084`*^9}, 3.665654292224019*^9, 
   3.6656545070486937`*^9, 3.665655785813822*^9, {3.6656562864349723`*^9, 
   3.6656563032941666`*^9}, {3.665657171282215*^9, 3.665657175657174*^9}, 
   3.6656669464496717`*^9, {3.6656675199983788`*^9, 3.6656675209827433`*^9}, 
   3.6656745877737007`*^9, {3.6656752761787415`*^9, 3.6656752774443507`*^9}, {
   3.6656767005221214`*^9, 3.66567670077212*^9}, {3.6656777702880325`*^9, 
   3.6656777874700155`*^9}, {3.66567999112685*^9, 3.6656799979813347`*^9}, {
   3.6656803426314726`*^9, 3.6656803474410257`*^9}, 3.665914148937415*^9, 
   3.666702618399641*^9, {3.6667127883939905`*^9, 3.666712788652235*^9}, {
   3.6676370092532983`*^9, 3.6676370187437787`*^9}, {3.672557610477585*^9, 
   3.672557613348589*^9}, {3.672643712667186*^9, 3.6726437148913126`*^9}, {
   3.672645873808796*^9, 3.672645877850027*^9}, {3.7114320795795813`*^9, 
   3.7114320814355164`*^9}, 3.7114371806364512`*^9, 3.711437481701994*^9, {
   3.7114378691502285`*^9, 3.711437869527231*^9}, {3.711439105505904*^9, 
   3.711439106185711*^9}, {3.7120070188943624`*^9, 3.712007020363122*^9}, 
   3.7120751183186755`*^9, 3.71207618237241*^9, 3.7120768978301425`*^9, 
   3.71207758145954*^9, {3.7120884754359584`*^9, 3.71208847554533*^9}, {
   3.7122125009350877`*^9, 3.7122125010444636`*^9}, {3.712216598242732*^9, 
   3.712216598758361*^9}, {3.7138122861701612`*^9, 3.713812287873291*^9}, {
   3.717485088814228*^9, 3.717485112358886*^9}, {3.7174851587583666`*^9, 
   3.717485160737656*^9}, {3.7174856306919837`*^9, 3.7174856382861624`*^9}, {
   3.7174856685386276`*^9, 3.7174856794927783`*^9}, {3.7174857110337934`*^9, 
   3.7174857120314856`*^9}, {3.717486836593498*^9, 3.717486838254418*^9}, {
   3.7174883267435017`*^9, 3.7174883277962976`*^9}, {3.7176799875862274`*^9, 
   3.717679990827854*^9}, 3.7192275365243254`*^9, {3.71925065506452*^9, 
   3.719250655158271*^9}, {3.7195010311308737`*^9, 3.7195010311621227`*^9}, {
   3.719502242451186*^9, 3.719502242841813*^9}, {3.721056008962594*^9, 
   3.721056018233807*^9}, {3.7210574782709217`*^9, 3.7210574788855457`*^9}, {
   3.721119509317109*^9, 3.7211195381948442`*^9}, {3.721120940296013*^9, 
   3.7211210007524147`*^9}, 3.7211218112086887`*^9, {3.721121981778564*^9, 
   3.721122204052787*^9}, {3.72112290477594*^9, 3.721122943608458*^9}, {
   3.7211229952743063`*^9, 3.7211230048806953`*^9}, {3.721124129969297*^9, 
   3.72112421511119*^9}, {3.7278895562146206`*^9, 3.727889556490671*^9}, {
   3.7278895995269337`*^9, 3.7278896168757153`*^9}, {3.727889732549056*^9, 
   3.7278897348431325`*^9}, {3.7278897825797977`*^9, 
   3.7278897827547493`*^9}, {3.7278898133629346`*^9, 3.727889815518841*^9}, {
   3.727889848182324*^9, 3.727889872174091*^9}, {3.727891819495118*^9, 
   3.7278918337713704`*^9}, {3.727893000659898*^9, 3.7278930010853066`*^9}, {
   3.7278935416023264`*^9, 3.727893542041196*^9}, {3.7279719171590405`*^9, 
   3.727971937014832*^9}, {3.7279719743842115`*^9, 3.7279719944144793`*^9}, 
   3.72797218426236*^9, 3.727979874198558*^9, {3.7279802041139293`*^9, 
   3.7279802077305465`*^9}, {3.7279808238480444`*^9, 
   3.7279808494411073`*^9}, {3.7280179072796974`*^9, 
   3.7280179111529922`*^9}, {3.7280180693472815`*^9, 3.728018107134777*^9}, {
   3.728018147588385*^9, 3.728018188918275*^9}, {3.7280182517540708`*^9, 
   3.7280183398022256`*^9}, 3.7280186412356954`*^9, 3.7280186822826314`*^9, {
   3.728034784349149*^9, 3.7280348110990205`*^9}, {3.7280352227657843`*^9, 
   3.7280352326249857`*^9}, {3.7280352846084957`*^9, 3.7280353496238146`*^9}, 
   3.7280459071332617`*^9, 3.728045959811116*^9, 3.728047880868664*^9, {
   3.728047918993458*^9, 3.728047918993458*^9}, 3.7280479684150953`*^9, {
   3.728049184497086*^9, 3.728049184497086*^9}, {3.7280524793103914`*^9, 
   3.7280524804197826`*^9}, {3.7288932283410087`*^9, 3.7288932293726945`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Iteration step", "Subsection",
 CellChangeTimes->{{3.7211262431473513`*^9, 3.7211262450392513`*^9}, {
  3.721126318694806*^9, 3.721126319341515*^9}}],

Cell[TextData[{
 "In order to improve solution precision, repeat the iteration step ",
 StyleBox["Niter",
  FontSlant->"Italic"],
 " times or until the necessary precision is achieved"
}], "Text",
 CellChangeTimes->{
  3.665645805910581*^9, 3.721056184886053*^9, {3.721056346348153*^9, 
   3.721056398620747*^9}, {3.721105914167561*^9, 3.721105942254134*^9}, {
   3.7211262093698893`*^9, 3.721126210511921*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Iterate", "[", "Niter_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"icurrent", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"at", "=", 
          RowBox[{"AbsoluteTiming", "[", 
           RowBox[{
            RowBox[{"TestPrm", "[", "0", "]"}], ";"}], "]"}]}], ";", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Time:\>\"", ",", 
           RowBox[{"at", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "\"\<sec\>\""}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[DoubleStruckCapitalS]", "[", 
             RowBox[{"Prm", "[", "icurrent", "]"}], "]"}], "<", 
            RowBox[{"10", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "AG"}], ")"}]}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ac", ",", "Niter"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Quiting interations for: g=\>\"", ",", 
        RowBox[{"g0", "//", "N"}], ",", "\"\< \[CapitalDelta]=\>\"", ",", 
        RowBox[{"\[CapitalDelta]0", "//", "N"}], ",", "\"\< n=\>\"", ",", 
        RowBox[{"\[DoubleStruckCapitalN]0", "//", "N"}], ",", 
        "\"\< Obtained: \[Omega]=\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Prm", "[", "icurrent", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "//", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{"#", ",", "30"}], "]"}], "&"}]}], ",", 
        "\"\< \[PlusMinus]\>\"", ",", 
        RowBox[{"EstimateError", "[", 
         RowBox[{"Prm", "[", "icurrent", "]"}], "]"}], ",", 
        "\"\< with \[DoubleStruckCapitalS]=\>\"", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"error", "[", 
            RowBox[{"{", 
             RowBox[{
             "g0", ",", "\[CapitalDelta]0", ",", "\[DoubleStruckCapitalN]0"}],
              "}"}], "]"}], "=", 
           RowBox[{"\[DoubleStruckCapitalS]", "[", 
            RowBox[{"Prm", "[", "icurrent", "]"}], "]"}]}], ")"}], "//", 
         "N"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6655965924279337`*^9, 3.6655966047246375`*^9}, 
   3.6656101245058303`*^9, 3.665611933897067*^9, {3.665645800707513*^9, 
   3.6656458255666175`*^9}, {3.6656481986817675`*^9, 
   3.6656481988536406`*^9}, {3.6656514510412097`*^9, 3.6656514511661983`*^9}, 
   3.6656518651962523`*^9, {3.6656529435368643`*^9, 3.6656529437556114`*^9}, {
   3.66566032118538*^9, 3.6656603219041224`*^9}, {3.665676855767373*^9, 
   3.6656768569709854`*^9}, {3.6656845396010294`*^9, 3.6656845397201433`*^9}, 
   3.6656866254846287`*^9, {3.665760253956869*^9, 3.665760255568395*^9}, 
   3.665900479173586*^9, 3.6659053203447804`*^9, {3.6659113751460023`*^9, 
   3.665911375313161*^9}, {3.6660329983349752`*^9, 3.66603299861524*^9}, {
   3.6661179771302834`*^9, 3.666117978300383*^9}, {3.6662022411036*^9, 
   3.666202241279766*^9}, 3.6667033683811226`*^9, 3.6667036863547783`*^9, {
   3.666703829097729*^9, 3.6667038291758842`*^9}, {3.666713009079084*^9, 
   3.6667130092282267`*^9}, 3.6667189004986715`*^9, {3.6667803870975995`*^9, 
   3.666780397509446*^9}, {3.6667830711929283`*^9, 3.666783073001639*^9}, {
   3.672557900739341*^9, 3.672557900959341*^9}, 3.6726453949804087`*^9, 
   3.6726459659440656`*^9, {3.6726460492158284`*^9, 3.6726460497318583`*^9}, {
   3.672652089281783*^9, 3.672652090487923*^9}, 3.711431497843729*^9, {
   3.7119587528299613`*^9, 3.7119587529862185`*^9}, {3.7120045095657015`*^9, 
   3.712004509987579*^9}, {3.7120082495897884`*^9, 3.712008264246134*^9}, 
   3.7120095732858143`*^9, {3.712038162108013*^9, 3.7120381622955093`*^9}, {
   3.71205508760277*^9, 3.7120550887434015`*^9}, {3.712549180868395*^9, 
   3.7125491817277756`*^9}, {3.71283880533794*^9, 3.712838807900457*^9}, 
   3.712930215736007*^9, {3.712947208642325*^9, 3.712947215282993*^9}, 
   3.712948118163809*^9, {3.717681995561152*^9, 3.7176819957642756`*^9}, {
   3.717869189951543*^9, 3.7178692107485523`*^9}, {3.7182995399077234`*^9, 
   3.7182995400795994`*^9}, 3.719216836356329*^9, 3.719227834260618*^9, {
   3.719250485922577*^9, 3.719250486047579*^9}, {3.7194802197942305`*^9, 
   3.7194802214661164`*^9}, 3.7195009883808675`*^9, {3.7210561863677263`*^9, 
   3.721056187185512*^9}, {3.7211260481931353`*^9, 3.721126065479558*^9}, {
   3.7211261844102087`*^9, 3.721126193850032*^9}, {3.727896303089488*^9, 
   3.7278963032972507`*^9}, 3.727968726038502*^9, {3.728029430724739*^9, 
   3.728029430786744*^9}, {3.7280491845127106`*^9, 3.7280491845127106`*^9}, {
   3.728049710087683*^9, 3.72804973254068*^9}, {3.728049955680257*^9, 
   3.7280499674302*^9}, {3.7280500145705996`*^9, 3.7280500281017847`*^9}, {
   3.728051218691067*^9, 3.728051238909726*^9}, {3.728052488779277*^9, 
   3.728052489888669*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save parameter vector to the file", "Subsection",
 CellChangeTimes->{{3.7210574236559877`*^9, 3.721057441574135*^9}, {
  3.721117243676705*^9, 3.721117246251753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "If", " ", "the", " ", "parameter", " ", "vector", " ", "solves", " ", 
    "QSC", " ", "with", " ", "sufficient", " ", "precision"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SaveData", "[", 
      RowBox[{"fname_", ",", "PrmCurrent_"}], "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[DoubleStruckCapitalS]", "[", "PrmCurrent", "]"}], "<", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "6"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Saved\>\"", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"params", "[", 
             RowBox[{"{", 
              RowBox[{
              "g0", ",", "\[CapitalDelta]0", ",", 
               "\[DoubleStruckCapitalN]0"}], "}"}], "]"}], "=", " ", 
            "PrmCurrent"}], ";", "\[IndentingNewLine]", 
           RowBox[{"saved", "=", 
            RowBox[{"Union", "[", 
             RowBox[{"Append", "[", 
              RowBox[{"saved", ",", 
               RowBox[{"{", 
                RowBox[{
                "g0", ",", "\[CapitalDelta]0", ",", 
                 "\[DoubleStruckCapitalN]0"}], "}"}]}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
              RowBox[{"delete", " ", "duplicate", " ", "data"}], " ", "-", 
              " ", 
              RowBox[{
              "if", " ", "two", " ", "entries", " ", "have", " ", "the", " ", 
               "same", " ", "g"}]}], ",", "\[CapitalDelta]", ",", 
             "\[DoubleStruckCapitalN]", ",", " ", 
             RowBox[{
             "keep", " ", "only", " ", "one", " ", "of", " ", "them"}]}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{"saved", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"saved", "//.", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"c1___", ",", 
                  RowBox[{"{", "a__", "}"}], ",", "c2___", ",", 
                  RowBox[{"{", "b__", "}"}], ",", "c3___"}], "}"}], 
                "\[RuleDelayed]", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"c1", ",", 
                   RowBox[{"{", "a", "}"}], ",", "c2", ",", "c3"}], "}"}], "/;", 
                 RowBox[{
                  RowBox[{"{", "a", "}"}], "\[Equal]", 
                  RowBox[{"{", "b", "}"}]}]}]}]}], "//.", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"c1___", ",", 
                 RowBox[{"{", 
                  RowBox[{"a__", ",", "1"}], "}"}], ",", "c2___", ",", 
                 RowBox[{"{", "b__", "}"}], ",", "c3___"}], "}"}], 
               "\[RuleDelayed]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"c1", ",", 
                  RowBox[{"{", 
                   RowBox[{"a", ",", "1"}], "}"}], ",", "c2", ",", "c3"}], 
                 "}"}], "/;", 
                RowBox[{
                 RowBox[{"{", "a", "}"}], "\[Equal]", 
                 RowBox[{"{", "b", "}"}]}]}]}]}], "//.", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"c1___", ",", 
                RowBox[{"{", "a__", "}"}], ",", "c2___", ",", 
                RowBox[{"{", 
                 RowBox[{"b__", ",", "1"}], "}"}], ",", "c3___"}], "}"}], 
              "\[RuleDelayed]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"c1", ",", 
                 RowBox[{"{", 
                  RowBox[{"b", ",", "1"}], "}"}], ",", "c2", ",", "c3"}], 
                "}"}], "/;", 
               RowBox[{
                RowBox[{"{", "a", "}"}], "\[Equal]", 
                RowBox[{"{", "b", "}"}]}]}]}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"rewrite", " ", "the", " ", "file"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"DeleteFile", "[", "fname", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Save", "[", 
            RowBox[{"fname", ",", 
             RowBox[{"{", 
              RowBox[{"saved", ",", "params", ",", "error"}], "}"}]}], "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.665648074964342*^9, 3.6656481506666574`*^9}, {
   3.6656481890412397`*^9, 3.665648189806863*^9}, {3.665649391724078*^9, 
   3.6656493927240725`*^9}, {3.6656510963721094`*^9, 3.665651174747573*^9}, {
   3.665653172254443*^9, 3.6656531723794413`*^9}, {3.6656560134988756`*^9, 
   3.6656560264518676`*^9}, 3.6656565681793394`*^9, {3.6661178356688457`*^9, 
   3.6661178420160227`*^9}, 3.6667037250358133`*^9, {3.667637034535569*^9, 
   3.6676370465384207`*^9}, {3.672557573414028*^9, 3.672557576379032*^9}, {
   3.6726454074351206`*^9, 3.672645410833315*^9}, {3.7182995136575546`*^9, 
   3.718299532251424*^9}, {3.718300690337002*^9, 3.7183007283216276`*^9}, {
   3.718312280139154*^9, 3.718312282982928*^9}, {3.721117234616379*^9, 
   3.721117278123958*^9}, {3.721118890642158*^9, 3.7211189335963087`*^9}, {
   3.721119161194178*^9, 3.721119169051125*^9}, {3.7211192245447903`*^9, 
   3.721119298487608*^9}, {3.721125914224242*^9, 3.721126038501639*^9}, {
   3.7280459071508093`*^9, 3.728045959834179*^9}, {3.728048773558937*^9, 
   3.7280488496840506`*^9}, {3.7280496770253415`*^9, 
   3.7280496794159555`*^9}, {3.728049732556303*^9, 3.728049732571928*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main", "Section",
 CellChangeTimes->{{3.721126102946292*^9, 3.721126114213314*^9}}],

Cell["\<\
This section shows how to perform computations using our algorithm. First we \
load the data, find a starting parameter vector and compute the loss function \
on the parameter vector we found. Then we perform iterations, which improve \
the precision of the solution, and save the results back into the file.\
\>", "Text",
 CellChangeTimes->{{3.7210560614370213`*^9, 3.721056062928196*^9}, {
  3.721056351280891*^9, 3.721056357398857*^9}, {3.721124494421754*^9, 
  3.72112452683244*^9}, {3.721126867584187*^9, 3.7211269294221992`*^9}, {
  3.7225310724506493`*^9, 3.722531074447884*^9}, {3.7225320686306267`*^9, 
  3.72253209819333*^9}, {3.722532481981463*^9, 3.72253248597931*^9}, {
  3.728044314858798*^9, 3.7280443158952208`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"InitParallel", ";"}], 
  RowBox[{"(*", 
   RowBox[{"initialize", " ", "parallel", " ", "kernels"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LoadData", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<BFKLdata.mx\>\""}], 
    "]"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"load", " ", "data", " ", "from", " ", "the", " ", "file"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.7280467858826284`*^9, 3.7280467895286736`*^9}, {
  3.7280494435730057`*^9, 3.7280494509322987`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Prm", "[", "0", "]"}], "=", 
    RowBox[{"InterpolateIn\[CapitalDelta]", "[", "\[CapitalDelta]0", "]"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "compute", " ", "the", " ", "initial", " ", "parameter", " ", "vector", 
    " ", "by", " ", "extrapolating", " ", "previously", " ", "known", " ", 
    "points"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"change", " ", "to", " ", 
    RowBox[{"InterpolateInN", "[", "\[DoubleStruckCapitalN]0", "]"}], " ", 
    "when", " ", "needed", " ", "to", " ", "generate", " ", "points", " ", 
    "for", " ", "different", " ", "Ns"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.727971944725337*^9, 3.7279719612452703`*^9}, {
   3.728034775130443*^9, 3.728034775552316*^9}, {3.72803507986206*^9, 
   3.728035082643261*^9}, 3.728036011998511*^9, 3.7280491845283346`*^9, {
   3.7280494601821966`*^9, 3.7280494711977*^9}, {3.7280495827120905`*^9, 
   3.7280496192275*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "computing", " ", "mismatch", " ", "for", " ", "the", " ", "initial", " ", 
    "data"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Initial mismatch \[DoubleStruckCapitalS]:\>\"", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[DoubleStruckCapitalS]best", "=", 
       RowBox[{"\[DoubleStruckCapitalS]", "[", 
        RowBox[{"Prm", "[", "0", "]"}], "]"}]}], ")"}], "//", "N"}], ",", 
    "\"\<,  \[CapitalDelta]=\>\"", ",", 
    RowBox[{"\[CapitalDelta]0", "//", "N"}], ",", "\"\<,  n=\>\"", ",", 
    RowBox[{"\[DoubleStruckCapitalN]0", "//", "N"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7280489954497867`*^9, 3.7280490208402896`*^9}, 
   3.7280491845283346`*^9, {3.7280494811507144`*^9, 3.728049499775511*^9}, {
   3.72804953124391*^9, 3.7280495490093393`*^9}, {3.7280497686186285`*^9, 
   3.7280497791810784`*^9}, {3.7280526299687815`*^9, 3.7280526312656765`*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"\<\"Initial mismatch \[DoubleStruckCapitalS]:\"\>", 
     "\[InvisibleSpace]", "0.339343833756232`", 
     "\[InvisibleSpace]", "\<\",  \[CapitalDelta]=\"\>", "\[InvisibleSpace]", 
     "0.51`", "\[InvisibleSpace]", "\<\",  n=\"\>", "\[InvisibleSpace]", 
     "1.5`"}], "\[VeryThinSpace]", "+", 
    RowBox[{"0.01`", " ", "\[ImaginaryI]"}]}],
   SequenceForm[
   "Initial mismatch \[DoubleStruckCapitalS]:", 0.339343833756232, 
    ",  \[CapitalDelta]=", 0.51, ",  n=", 
    Complex[1.5, 0.01]],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728052542967537*^9, 3.7280526202186413`*^9, 
  3.728893020559805*^9, 3.7288932855853596`*^9, 3.728894400364176*^9, 
  3.728895511255893*^9, 3.7289008297865486`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dynamic", "[", "Plots", "]"}], 
  RowBox[{"(*", 
   RowBox[{"Plot", " ", 
    SubscriptBox["Q", "i"], " ", "and", " ", 
    SuperscriptBox["Q", "i"], " ", "on", " ", "the", " ", 
    RowBox[{"cut", " ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "g"}], ",", 
      RowBox[{"2", "g"}]}], "]"}], " ", "for", " ", "the", " ", "visual", " ",
     "control"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.728048903965849*^9, 3.7280489071064596`*^9}, {
  3.72804980529033*^9, 3.728049812821543*^9}}],

Cell[BoxData[
 FormBox[
  DynamicBox[ToBoxes[$CellContext`Plots, TraditionalForm],
   ImageSizeCache->{1146., {184.5, 194.5}}], TraditionalForm]], "Output",
 CellChangeTimes->{3.728052543233161*^9, 3.728052620718649*^9, 
  3.728893020653612*^9, 3.728893285777858*^9, 3.7288944005717506`*^9, 
  3.728895511302808*^9, 3.7289008298752837`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "repeat", " ", "iteration", " ", "step", " ", "100", " ", "times", " ", 
    RowBox[{"(", 
     RowBox[{
     "or", " ", "until", " ", "the", " ", "necessary", " ", "precision", " ", 
      "is", " ", "achieved"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Iterate", "[", "100", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.721124326640877*^9, 3.721124361159501*^9}, {
   3.721124396938081*^9, 3.7211243976337337`*^9}, {3.721124441409288*^9, 
   3.721124491951455*^9}, {3.721124918940907*^9, 3.721124921299745*^9}, 
   3.7211249954660254`*^9, {3.721126607651803*^9, 3.721126614747188*^9}, {
   3.7211269570441933`*^9, 3.721127113739068*^9}, {3.721127216676898*^9, 
   3.721127229793024*^9}, {3.721127438530514*^9, 3.721127442105301*^9}, {
   3.7278922152582035`*^9, 3.7278922194753933`*^9}, {3.727893091520126*^9, 
   3.727893092410698*^9}, 3.727893415585966*^9, {3.727894624239052*^9, 
   3.7278946265143085`*^9}, 3.7278975537744493`*^9, {3.727967552134634*^9, 
   3.727967554230231*^9}, 3.7279718802749367`*^9, 3.727972007588516*^9, {
   3.728018459255372*^9, 3.728018470195472*^9}, {3.728021833957467*^9, 
   3.7280218369293404`*^9}, {3.728032188466776*^9, 3.728032203484439*^9}, {
   3.7280453002988186`*^9, 3.728045307560541*^9}, {3.728045836911661*^9, 
   3.72804583710061*^9}, 3.7280463129034004`*^9, {3.728048900622115*^9, 
   3.728048901559611*^9}, {3.728049118574221*^9, 3.728049120105463*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "0.0007661430869229543`", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.024697428453244068`"}], "+", 
     RowBox[{"0.00012008246367439259`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "0.03906353681682406892701890999840917847`9.980808149378076"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 0.0007661430869229543, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.024697428453244068`, 0.00012008246367439259`], 
    " Estimated error:", 
    0.03906353681682406892701890999840917847`9.980808149378076],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.72890090214773*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "72.00737413844155`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 72.00737413844155, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728900902151216*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "0.000040388190663150856`", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.023252023319365576`"}], "-", 
     RowBox[{"0.00046959627953701536`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "0.00519191421991858495857966505100589063`10.25166625166314"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 0.000040388190663150856`, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.023252023319365576`, -0.00046959627953701536`], 
    " Estimated error:", 
    0.00519191421991858495857966505100589063`10.25166625166314],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728900979410612*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "77.2802943692323`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 77.2802943692323, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728900979426201*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "2.0993300132115932`*^-8", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.023229062878759865`"}], "-", 
     RowBox[{"0.00048485826786008937`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "0.00011388727168568789090037234962932273`10.273260037701892"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 2.0993300132115932`*^-8, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.023229062878759865`, -0.00048485826786008937`], 
    " Estimated error:", 
    0.00011388727168568789090037234962932273`10.273260037701892],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901061117608*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "81.68162382178284`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 81.68162382178284, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901061120616*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "1.5135054643932448`*^-11", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.023226166263459587`"}], "-", 
     RowBox[{"0.0004837683919557903`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "8.42176781010425171730465398899566`10.17541039446763*^-6"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 1.5135054643932448`*^-11, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.023226166263459587`, -0.0004837683919557903], 
    " Estimated error:", 
    8.42176781010425171730465398899566`10.17541039446763*^-6],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901144836317*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "83.57477258146766`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 83.57477258146766, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.7289011448373303`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "1.736341426053317`*^-18", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.02322614062355218`"}], "-", 
     RowBox[{"0.00048375352093876507`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "5.239693532526805746842543650177015592124054037325`10.373753287383538*^-\
10"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 1.736341426053317*^-18, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.02322614062355218, -0.00048375352093876507`], 
    " Estimated error:", 
    5.239693532526805746842543650177015592124054037325`10.373753287383538*^-\
10],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901231948797*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "87.26543916862694`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 87.26543916862694, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.7289012319518356`*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"accepted new minimal \[DoubleStruckCapitalS]:\"\>", 
    "\[InvisibleSpace]", "4.320844604096408`*^-33", 
    "\[InvisibleSpace]", "\<\"  new value of \[Omega]=S+1:\"\>", 
    "\[InvisibleSpace]", 
    RowBox[{
     RowBox[{"-", "0.023226140635863587`"}], "-", 
     RowBox[{"0.0004837535145648827`", " ", "\[ImaginaryI]"}]}], 
    "\[InvisibleSpace]", "\<\" Estimated error:\"\>", "\[InvisibleSpace]", 
    "1.576233838004062193083908912264711960686279`9.80276650581427*^-16"}],
   SequenceForm[
   "accepted new minimal \[DoubleStruckCapitalS]:", 4.320844604096408*^-33, 
    "  new value of \[Omega]=S+1:", 
    Complex[-0.023226140635863587`, -0.0004837535145648827], 
    " Estimated error:", 
    1.576233838004062193083908912264711960686279`9.80276650581427*^-16],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901315718579*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"Time:\"\>", "\[InvisibleSpace]", "83.77060543501506`", 
    "\[InvisibleSpace]", "\<\"sec\"\>"}],
   SequenceForm["Time:", 83.77060543501506, "sec"],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.728901315721054*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"\<\"Quiting interations for: g=\"\>", "\[InvisibleSpace]", 
     "0.1`", "\[InvisibleSpace]", "\<\" \[CapitalDelta]=\"\>", 
     "\[InvisibleSpace]", "0.51`", "\[InvisibleSpace]", "\<\" n=\"\>", 
     "\[InvisibleSpace]", "1.5`"}], "\[VeryThinSpace]", "+", 
    RowBox[{
     RowBox[{"0.01`", " ", "\[ImaginaryI]"}], 
     "\[InvisibleSpace]", "\<\" Obtained: \[Omega]=\"\>", "\[InvisibleSpace]", 
     RowBox[{
      RowBox[{
      "-", "0.0232261406358635868980581392985081451339858269407250873944`30.\
15042081878381"}], "-", 
      RowBox[{
      "0.0004837535145648826774840823749702472930664844470807745794`28.\
469067900664246", " ", "\[ImaginaryI]"}]}], 
     "\[InvisibleSpace]", "\<\" \[PlusMinus]\"\>", "\[InvisibleSpace]", 
     "1.576233838004062193083908912264711960686279`9.80276650581427*^-16", 
     "\[InvisibleSpace]", "\<\" with \[DoubleStruckCapitalS]=\"\>", 
     "\[InvisibleSpace]", "4.320844604096408`*^-33"}]}],
   SequenceForm[
   "Quiting interations for: g=", 0.1, " \[CapitalDelta]=", 0.51, " n=", 
    Complex[1.5, 0.01], " Obtained: \[Omega]=", 
    Complex[-0.0232261406358635868980581392985081451339858269407250873944`30.\
15042081878381, \
-0.0004837535145648826774840823749702472930664844470807745794`28.\
469067900664246], " \[PlusMinus]", 
    1.576233838004062193083908912264711960686279`9.80276650581427*^-16, 
    " with \[DoubleStruckCapitalS]=", 4.320844604096408*^-33],
   Editable->False], TraditionalForm]], "Print",
 CellChangeTimes->{3.728893082494603*^9, 3.728893353548566*^9, 
  3.728894467708943*^9, 3.7288955626039114`*^9, 3.72890131572406*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "if", " ", "you", " ", "want", " ", "to", " ", "save", " ", "the", " ", 
     "new", " ", "data"}], ",", " ", 
    RowBox[{"uncomment", " ", "below"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"SaveData", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<BFKLdata.mx\>\""}], 
     ",", " ", 
     RowBox[{"Prm", "[", "icurrent", "]"}]}], "]"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.728049124917942*^9, 3.7280491845439653`*^9}, {
  3.728049216371956*^9, 3.728049217450082*^9}, {3.728050115148243*^9, 
  3.728050123195079*^9}}]
}, Open  ]]
},
WindowSize->{1920, 956},
WindowMargins->{{-11, Automatic}, {Automatic, -11}},
DockedCells->{},
ShowSelection->True,
Magnification:>1.5 Inherited,
Background->RGBColor[
 0.735020757704683, 0.9121426432136837, 0.8500516343791039],
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "SSCol.nb"]], 
   Cell[
    StyleData["Output"], Background -> 
    RGBColor[0.8675103788523415, 0.9560713216068418, 0.925025817189552]]}, 
  Visible -> False, FrontEndVersion -> 
  "10.4 for Microsoft Windows (64-bit) (April 11, 2016)", StyleDefinitions -> 
  "Default.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1420, 27, 302, "Text"],
Cell[CellGroupData[{
Cell[2003, 51, 252, 3, 76, "Section"],
Cell[CellGroupData[{
Cell[2280, 58, 266, 5, 70, "Subsection"],
Cell[2549, 65, 7812, 111, 112, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[10398, 181, 123, 1, 70, "Subsection"],
Cell[10524, 184, 18172, 278, 257, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28745, 468, 152, 2, 76, "Section"],
Cell[28900, 472, 316, 6, 150, "Text"],
Cell[29219, 480, 4460, 104, 811, "Input"],
Cell[33682, 586, 4217, 103, 648, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[37936, 694, 373, 11, 79, "Section"],
Cell[38312, 707, 371, 12, 265, "Text"],
Cell[38686, 721, 24848, 679, 2517, "Input",
 InitializationCell->False],
Cell[63537, 1402, 24938, 681, 2647, "Input",
 InitializationCell->False]
}, Closed]],
Cell[CellGroupData[{
Cell[88512, 2088, 324, 11, 76, "Section"],
Cell[88839, 2101, 455, 15, 150, "Text"],
Cell[89297, 2118, 1634, 41, 586, "Input"],
Cell[90934, 2161, 4572, 105, 1201, "Input"],
Cell[95509, 2268, 4529, 104, 1201, "Input"],
Cell[100041, 2374, 966, 24, 420, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[101044, 2403, 116, 1, 76, "Section"],
Cell[101163, 2406, 730, 15, 150, "Text"],
Cell[101896, 2423, 1661, 46, 636, "Input"],
Cell[103560, 2471, 183, 3, 177, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[103780, 2479, 330, 9, 76, "Section"],
Cell[104113, 2490, 1313, 33, 249, "Text"],
Cell[105429, 2525, 11434, 268, 3606, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[116900, 2798, 152, 2, 76, "Section"],
Cell[CellGroupData[{
Cell[117077, 2804, 154, 2, 211, "Subsection"],
Cell[117234, 2808, 233, 5, 150, "Text"],
Cell[117470, 2815, 775, 19, 378, "Input"],
Cell[118248, 2836, 900, 22, 378, "Input"],
Cell[119151, 2860, 1595, 42, 393, "Input"],
Cell[120749, 2904, 467, 15, 150, "Text"],
Cell[121219, 2921, 2085, 61, 622, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[123341, 2987, 327, 11, 231, "Subsection"],
Cell[123671, 3000, 1214, 41, 175, "Text"],
Cell[124888, 3043, 644, 18, 279, "Input"],
Cell[125535, 3063, 16881, 417, 4779, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[142453, 3485, 339, 10, 231, "Subsection"],
Cell[142795, 3497, 362, 10, 150, "Text"],
Cell[143160, 3509, 1773, 47, 573, "Input"],
Cell[144936, 3558, 1019, 32, 175, "Text"],
Cell[145958, 3592, 8498, 200, 2085, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[154493, 3797, 474, 14, 243, "Subsection"],
Cell[154970, 3813, 893, 28, 184, "Text"],
Cell[155866, 3843, 4510, 116, 670, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[160413, 3964, 266, 7, 211, "Subsection"],
Cell[160682, 3973, 956, 15, 573, "Input"],
Cell[161641, 3990, 2553, 63, 474, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[164243, 4059, 211, 3, 76, "Section"],
Cell[CellGroupData[{
Cell[164479, 4066, 118, 1, 70, "Subsection"],
Cell[164600, 4069, 706, 11, 249, "Text"],
Cell[165309, 4082, 2692, 81, 541, "Input"],
Cell[168004, 4165, 8361, 199, 2169, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[176402, 4369, 96, 1, 70, "Subsection"],
Cell[176501, 4372, 560, 9, 131, "Text"],
Cell[177064, 4383, 1780, 42, 112, "Input"],
Cell[178847, 4427, 4424, 92, 460, "Input"],
Cell[183274, 4521, 1216, 31, 199, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184527, 4557, 106, 1, 70, "Subsection"],
Cell[184636, 4560, 579, 9, 74, "Text"],
Cell[185218, 4571, 6006, 132, 605, "Input"],
Cell[191227, 4705, 391, 9, 45, "Text"],
Cell[191621, 4716, 4724, 102, 518, "Input"],
Cell[196348, 4820, 434, 12, 45, "Text"],
Cell[196785, 4834, 1948, 44, 286, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198782, 4884, 225, 3, 76, "Section"],
Cell[CellGroupData[{
Cell[199032, 4891, 117, 1, 70, "Subsection"],
Cell[199152, 4894, 697, 16, 1782, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[199886, 4915, 139, 2, 70, "Subsection"],
Cell[200028, 4919, 478, 8, 45, "Text"],
Cell[200509, 4929, 1827, 30, 112, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202373, 4964, 271, 5, 70, "Subsection"],
Cell[202647, 4971, 601, 9, 102, "Text"],
Cell[203251, 4982, 9086, 179, 489, "Input"],
Cell[212340, 5163, 9118, 179, 489, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221495, 5347, 155, 2, 70, "Subsection"],
Cell[221653, 5351, 411, 9, 45, "Text"],
Cell[222067, 5362, 5190, 100, 228, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227294, 5467, 172, 2, 70, "Subsection"],
Cell[227469, 5471, 5782, 130, 489, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233300, 5607, 89, 1, 76, "Section"],
Cell[233392, 5610, 742, 11, 74, "Text"],
Cell[234137, 5623, 570, 16, 83, "Input"],
Cell[234710, 5641, 1003, 22, 83, "Input"],
Cell[CellGroupData[{
Cell[235738, 5667, 967, 19, 83, "Input"],
Cell[236708, 5688, 800, 17, 32, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237545, 5710, 545, 14, 53, "Input"],
Cell[238093, 5726, 340, 6, 411, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238470, 5737, 1485, 25, 83, "Input"],
Cell[CellGroupData[{
Cell[239980, 5766, 999, 20, 32, "Print"],
Cell[240982, 5788, 394, 8, 32, "Print"],
Cell[241379, 5798, 1006, 20, 32, "Print"],
Cell[242388, 5820, 392, 8, 32, "Print"],
Cell[242783, 5830, 1006, 20, 35, "Print"],
Cell[243792, 5852, 394, 8, 32, "Print"],
Cell[244189, 5862, 999, 20, 35, "Print"],
Cell[245191, 5884, 396, 8, 32, "Print"],
Cell[245590, 5894, 1036, 22, 35, "Print"],
Cell[246629, 5918, 396, 8, 32, "Print"],
Cell[247028, 5928, 1016, 20, 35, "Print"],
Cell[248047, 5950, 394, 8, 32, "Print"],
Cell[248444, 5960, 1666, 33, 35, "Print"]
}, Open  ]]
}, Open  ]],
Cell[250137, 5997, 662, 17, 83, "Input"]
}, Open  ]]
}
]
*)


